Double-real corrections at O(alpha alpha_s) to single gauge boson production

We consider the O(alpha alpha_s) corrections to single on-shell gauge boson production at hadron colliders. We concentrate on the contribution of all the subprocesses where the gauge boson is accompanied by the emission of two additional real partons and we evaluate the corresponding total cross sections. The latter are divergent quantities, because of soft and collinear emissions, and are expressed as Laurent series in the dimensional regularization parameter. The total cross sections are evaluated by means of reverse unitarity, i.e. expressing the phase-space integrals in terms of two-loop forward box integrals with cuts on the final state particles. The results are reduced to a combination of Master Integrals, which eventually are evaluated in terms of Generalized Polylogarithms. The presence of internal massive lines in the Feynman diagrams, due to the exchange of electroweak gauge bosons, causes the appearance of 14 Master Integrals which were not previously known in the literature and have been evaluated via Differential Equations.

==> anc/HPLs_rules.m <==
(*---------------------------------------------------*)
(* Trasformation rules for the linearization of HPLs *)
(*---------------------------------------------------*)

(* Definitions: *)
{
a1 -> (3 - Sqrt[5])/2,
a2 -> (3 + Sqrt[5])/2,
xi[z_] -> (1 + 2 z - Sqrt[1 + 4 z])/(2 z)
};

LinearizationRules = {
(*------------------*)
(* --- weight 1 --- *)
(*------------------*)
H[-r0/4,z_] -> -4 H[1,xi[z]],
(*------------------*) 
(* --- weight 2 --- *)
(*------------------*)
H[-r0/4,0,z_] -> -4 H[1,0,xi[z]] - 8 H[1,1,xi[z]],
H[0,-r0/4,z_] -> -4 H[0,1,xi[z]] - 8 H[1,1,xi[z]],
H[-r0/4,-r0/4,z_] -> 16 H[1,1,xi[z]], 
H[-r0/4,1,z_] -> 4 (H[1,a1,xi[z]] + H[1,a2,xi[z]] + 2 H[1,1,xi[z]]),
H[1,-r0/4,z_] -> 4 (H[a1,1,xi[z]] + H[a2,1,xi[z]] + 2 H[1,1,xi[z]]),
H[-1/4,-r0/4,z_] -> -8 (H[1,1,xi[z]] + H[-1,1,xi[z]]), 
H[-r0/4,-1/4,z_] -> -8 (H[1,1,xi[z]] + H[1,-1,xi[z]]), 
(*------------------*)
(* --- weight 3 --- *)
(*------------------*)
H[-r0/4,0,0,z_] -> -4 H[1,0,0,xi[z]] - 8 H[1,0,1,xi[z]] - 8 H[1,1,0,xi[z]] - 16 H[1,1,1,xi[z]],
H[0,0,-r0/4,z_] -> -4 (H[0,0,1,xi[z]] + 2 H[0,1,1,xi[z]]) -8 (H[1,0,1,xi[z]] + 2 H[1,1,1,xi[z]]),
H[0,-r0/4,0,z_] -> -4 (H[0,1,0,xi[z]] + 2 H[0,1,1,xi[z]] + 2 H[1,1,0,xi[z]] + 4 H[1,1,1,xi[z]]),
H[-r0/4,-r0/4,0,z_] -> 16 H[1,1,0,xi[z]] + 32 H[1,1,1,xi[z]],
H[-1/4,-r0/4,0,z_] -> -8 H[-1,1,0,xi[z]] - 16 H[-1,1,1,xi[z]] - 8 H[1,1,0,xi[z]] - 16 H[1,1,1,xi[z]],
H[0,-r0/4,1,z_] -> 8(H[1,1,a1,xi[z]] + H[1,1,a2,xi[z]] + 2 H[1,1,1,xi[z]]) + 4(H[0,1,a1,xi[z]] + H[0,1,a2,xi[z]] + 2 H[0,1,1,xi[z]]),
H[0,1,-r0/4,z_] -> 8(H[1,a1,1,xi[z]] + H[1,a2,1,xi[z]] + 2 H[1,1,1,xi[z]]) + 4(H[0,a1,1,xi[z]] + H[0,a2,1,xi[z]] + 2 H[0,1,1,xi[z]]),
H[1,-r0/4,0,z_] -> 8(H[1,1,0,xi[z]] + 2 H[1,1,1,xi[z]] ) + 4(H[a1,1,0,xi[z]] + 2 H[a1,1,1,xi[z]]) + 4(H[a2,1,0,xi[z]] + 2 H[a2,1,1,xi[z]]),
H[1,0,-r0/4,z_] -> 8(H[1,0,1,xi[z]] + 2 H[1,1,1,xi[z]] ) + 4(H[a1,0,1,xi[z]] + 2 H[a1,1,1,xi[z]]) + 4(H[a2,0,1,xi[z]] + 2 H[a2,1,1,xi[z]]),
H[-r0/4,0,1,z_] -> 4 (2 H[1,0,1,xi[z]] + H[1,0,a1,xi[z]] + H[1,0,a2,xi[z]] + 4 H[1,1,1,xi[z]] + 2 H[1,1,a1,xi[z]] + 2 H[1,1,a2,xi[z]]),
(*------------------*)
(* --- weight 4 --- *)
(*------------------*)
H[-1/4,-1/4,-r0/4,0,z_] -> -16 (H[1,-1,1,0,xi[z]] + 2 H[1,-1,1,1,xi[z]] + H[1,1,1,0,xi[z]] + 2 H[1,1,1,1,xi[z]]) -16 (H[-1,-1,1,0,xi[z]] + 2 H[-1,-1,1,1,xi[z]] + H[-1,1,1,0,xi[z]] + 2 H[-1,1,1,1,xi[z]]),
H[-1/4,0,-r0/4,0,z_] -> -8 (H[1,0,1,0,xi[z]] + 2 H[1,0,1,1,xi[z]] + H[-1,0,1,0,xi[z]] + 2 H[-1,0,1,1,xi[z]]) -16 (H[1,1,1,0,xi[z]] + 2 H[1,1,1,1,xi[z]]+H[-1,1,1,0,xi[z]] + 2 H[-1,1,1,1,xi[z]]), 
H[-1/4,-r0/4,0,0,z_] -> -8(H[1,1,0,0,xi[z]] + 2 H[1,1,0,1,xi[z]] + 2 H[1,1,1,0,xi[z]] + 4 H[1,1,1,1,xi[z]]) -8(H[-1,1,0,0,xi[z]] + 2 H[-1,1,0,1,xi[z]] + 2 H[-1,1,1,0,xi[z]] + 4 H[-1,1,1,1,xi[z]]), 
H[0,-1/4,-r0/4,0,z_] -> -8 (H[0,-1,1,0,xi[z]] + 2 H[0,-1,1,1,xi[z]] + H[0,1,1,0,xi[z]] + 2 H[0,1,1,1,xi[z]] + 2 H[1,-1,1,0,xi[z]] + 4 H[1,-1,1,1,xi[z]] + 2 H[1,1,1,0,xi[z]] + 4 H[1,1,1,1,xi[z]]),
H[-r0/4,-1/4,0,0,z_] -> -8(H[1,-1,0,0,xi[z]] + 2 H[1,-1,0,1,xi[z]] + 2 H[1,-1,1,0,xi[z]] + 4 H[1,-1,1,1,xi[z]] + H[1,1,0,0,xi[z]] + 2 H[1,1,0,1,xi[z]] + 2 H[1,1,1,0,xi[z]] + 4 H[1,1,1,1,xi[z]]),
H[-r0/4,0,0,0,z_] -> -4 (H[1,0,0,0,xi[z]] + 2 H[1,0,0,1,xi[z]] + 2 H[1,0,1,0,xi[z]] + 4 H[1,0,1,1,xi[z]] + 2 H[1,1,0,0,xi[z]] + 4 H[1,1,0,1,xi[z]] + 4 H[1,1,1,0,xi[z]] + 8 H[1,1,1,1,xi[z]]), 
H[-r0/4,0,-r0/4,0,z_] -> 16 (H[1,0,1,0,xi[z]] + 2 H[1,0,1,1,xi[z]]) + 32 (H[1,1,1,0,xi[z]] + 2 H[1,1,1,1,xi[z]]), 
H[0,0,-r0/4,0,z_] -> -4 (H[0,0,1,0,xi[z]] + 2 H[0,0,1,1,xi[z]] + 2 H[0,1,1,0,xi[z]] + 4 H[0,1,1,1,xi[z]] + 2 H[1,0,1,0,xi[z]] + 4 H[1,0,1,1,xi[z]] + 4 H[1,1,1,0,xi[z]] + 8 H[1,1,1,1,xi[z]]), 
H[0,-r0/4,0,0,z_] -> (-4 H[0,1,0,0,xi[z]] - 8 H[0,1,0,1,xi[z]] - 8 H[0,1,1,0,xi[z]] - 16 H[0,1,1,1,xi[z]]) + 2(-4 H[1,1,0,0,xi[z]] - 8 H[1,1,0,1,xi[z]] - 8 H[1,1,1,0,xi[z]] - 16 H[1,1,1,1,xi[z]]), 
H[-r0/4,-r0/4,0,0,z_] -> 16 (H[1,1,0,0,xi[z]] + 2 H[1,1,0,1,xi[z]] + 2 H[1,1,1,0,xi[z]] + 4 H[1,1,1,1,xi[z]]),
H[-r0/4,-1/4,-r0/4,0,z_] -> 32 (H[1,-1,1,0,xi[z]] + 2 H[1,-1,1,1,xi[z]] + H[1,1,1,0,xi[z]] + 2 H[1,1,1,1,xi[z]]), 
H[0,-r0/4, 0,1,z_] -> 4 (2 H[0,1,0,1,xi[z]] + H[0,1,0,a1,xi[z]] + H[0,1,0,a2,xi[z]] + 4 H[0,1,1,1,xi[z]] + 2 H[0,1,1,a1,xi[z]] + 2 H[0,1,1,a2,xi[z]] + 4 H[1,1,0,1,xi[z]] + 2 H[1,1,0,a1,xi[z]] + 2 H[1,1,0,a2,xi[z]] + 8 H[1,1,1,1,xi[z]] + 4 H[1,1,1,a1,xi[z]] + 4 H[1,1,1,a2,xi[z]]),  
H[-r0/4, -r0/4, 0,1,z_] -> -16 (2 H[1,1,0,1,xi[z]] + H[1,1,0,a1,xi[z]] + H[1,1,0,a2,xi[z]] + 4 H[1,1,1,1,xi[z]] + 2 H[1,1,1,a1,xi[z]] + 2 H[1,1,1,a2,xi[z]]),
H[-1/4, -r0/4, 0,1,z_] -> 8(2 H[-1,1,0,1,xi[z]] + H[-1,1,0,a1,xi[z]] + H[-1,1,0,a2,xi[z]] + 4 H[-1,1,1,1,xi[z]] + 2 H[-1,1,1,a1,xi[z]] + 2 H[-1,1,1,a2,xi[z]] + 2 H[1,1,0,1,xi[z]] + H[1,1,0,a1,xi[z]] + H[1,1,0,a2,xi[z]] + 4 H[1,1,1,1,xi[z]] + 2 H[1,1,1,a1,xi[z]] + 2 H[1,1,1,a2,xi[z]]), 
H[-r0/4,0,0,1,z_] ->  4(2 H[1,0,0,1,xi[z]] + H[1,0,0,a1,xi[z]] + H[1,0,0,a2,xi[z]] + 4 H[1,0,1,1,xi[z]] + 2 H[1,0,1,a1,xi[z]] + 2 H[1,0,1,a2,xi[z]] + 4 H[1,1,0,1,xi[z]] + 2 H[1,1,0,a1,xi[z]] + 2 H[1,1,0,a2,xi[z]] + 8 H[1,1,1,1,xi[z]] + 4 H[1,1,1,a1,xi[z]] + 4 H[1,1,1,a2,xi[z]]),
H[-r0/4,0,1,0,z_] -> 4(2 H[1,0,1,0,xi[z]] + 4 H[1,0,1,1,xi[z]] + H[1,0,a1,0,xi[z]] + 2 H[1,0,a1,1,xi[z]] + H[1,0,a2,0,xi[z]] + 2 H[1,0,a2,1,xi[z]] + 4 H[1,1,1,0,xi[z]] + 8 H[1,1,1,1,xi[z]] + 2 H[1,1,a1,0,xi[z]] + 4 H[1,1,a1,1,xi[z]] + 2 H[1,1,a2,0,xi[z]] + 4 H[1,1,a2,1,xi[z]]), 
H[-r0/4,0,1,1,z_] ->  -4 (4 H[1,0,1,1,xi[z]] + 2 H[1,0,1,a1,xi[z]] + 2 H[1,0,1,a2,xi[z]] + 2 H[1,0,a1,1,xi[z]] + H[1,0,a1,a1,xi[z]] + H[1,0,a1,a2,xi[z]] + 2 H[1,0,a2,1,xi[z]] + H[1,0,a2,a1,xi[z]] + H[1,0,a2,a2,xi[z]] + 8 H[1,1,1,1,xi[z]] + 4 H[1,1,1,a1,xi[z]] + 4 H[1,1,1,a2,xi[z]] + 4 H[1,1,a1,1,xi[z]] + 2 H[1,1,a1,a1,xi[z]] + 2 H[1,1,a1,a2,xi[z]] + 4 H[1,1,a2,1,xi[z]] + 2 H[1,1,a2,a1,xi[z]] + 2 H[1,1,a2,a2,xi[z]])
};



==> anc/MIs.m <==
(* ---------------------------------------------------------------------------------- *)
(*                                  Master Integrals                                  *)
(* ---------------------------------------------------------------------------------- *)



MI[1][z,eps] = MV^2*(1 - z)^(3 - 4*eps)*z^(-1 + 2*eps)*(1/6 + (11*eps)/9 + 
   eps^2*(170/27 - (4*zeta[2])/3) + eps^4*(29288/243 - (1360*zeta[2])/27 + 
     (8*zeta[4])/3 - (220*Zeta[3])/9) + 
   eps^3*(2300/81 - (88*zeta[2])/9 - (10*Zeta[3])/3)) + 
 (MV^2*z^(-1 + 2*eps)*(1/3 + z/2 - z^2 + z^3/6 + z*H[0, z] + 
    eps*(73/36 + (11*z)/3 - (83*z^2)/12 + (11*z^3)/9 + 3*z*H[0, z] - 
      (z^2*H[0, z])/2 - z*H[0, 0, z] - 4*z*H[1, 0, z] - 4*z*zeta[2]) + 
    eps^2*(1745/216 + (170*z)/9 - (2395*z^2)/72 + (170*z^3)/27 + 
      6*z*H[0, z] - (13*z^2*H[0, z])/4 - 3*z*H[0, 0, z] + 
      (z^2*H[0, 0, z])/2 + H[1, 0, z] - 12*z*H[1, 0, z] + 
      z^2*H[1, 0, z] + z*H[0, 0, 0, z] + 6*z*H[0, 1, 0, z] + 
      4*z*H[1, 0, 0, z] + 16*z*H[1, 1, 0, z] - (5*zeta[2])/3 - 
      16*z*zeta[2] + 9*z^2*zeta[2] - (4*z^3*zeta[2])/3 - 
      2*z*H[0, z]*zeta[2] + 16*z*H[1, z]*zeta[2] - 8*z*Zeta[3]) + 
    eps^3*(33265/1296 + (2300*z)/27 - (60155*z^2)/432 + (2300*z^3)/81 + 
      (15*z*H[0, z])/2 - (115*z^2*H[0, z])/8 - 6*z*H[0, 0, z] + 
      (13*z^2*H[0, 0, z])/4 + (13*H[1, 0, z])/2 - 24*z*H[1, 0, z] + 
      (13*z^2*H[1, 0, z])/2 + 3*z*H[0, 0, 0, z] - 
      (z^2*H[0, 0, 0, z])/2 + 18*z*H[0, 1, 0, z] - 
      3*z^2*H[0, 1, 0, z] - H[1, 0, 0, z] + 12*z*H[1, 0, 0, z] - 
      z^2*H[1, 0, 0, z] - 4*H[1, 1, 0, z] + 48*z*H[1, 1, 0, z] - 
      4*z^2*H[1, 1, 0, z] - z*H[0, 0, 0, 0, z] - 6*z*H[0, 0, 1, 0, z] - 
      6*z*H[0, 1, 0, 0, z] - 24*z*H[0, 1, 1, 0, z] - 
      4*z*H[1, 0, 0, 0, z] - 24*z*H[1, 0, 1, 0, z] - 
      16*z*H[1, 1, 0, 0, z] - 64*z*H[1, 1, 1, 0, z] - (175*zeta[2])/18 - 
      (160*z*zeta[2])/3 + (371*z^2*zeta[2])/6 - (88*z^3*zeta[2])/9 - 
      6*z*H[0, z]*zeta[2] + z^2*H[0, z]*zeta[2] - 4*H[1, z]*zeta[2] + 
      48*z*H[1, z]*zeta[2] - 4*z^2*H[1, z]*zeta[2] + 
      2*z*H[0, 0, z]*zeta[2] - 24*z*H[0, 1, z]*zeta[2] + 
      8*z*H[1, 0, z]*zeta[2] - 64*z*H[1, 1, z]*zeta[2] + 20*z*zeta[4] - 
      (5*Zeta[3])/3 - 34*z*Zeta[3] + 19*z^2*Zeta[3] - (10*z^3*Zeta[3])/3 - 
      2*z*H[0, z]*Zeta[3] + 32*z*H[1, z]*Zeta[3])))/(1 - z)^(4*eps);



MI[2][z,eps] = MV^4*(1 - z)^(4 - 4*eps)*z^(-2 + 2*eps)*(-1/24 - (11*eps)/36 + 
   eps^2*(-85/54 + zeta[2]/3) + eps^3*(-575/81 + (22*zeta[2])/9 + 
     (5*Zeta[3])/6)) + (MV^4*z^(-2 + 2*eps)*(-1/8 - (5*z)/12 + (3*z^2)/4 - 
    z^3/4 + z^4/24 - (z*H[0, z])/2 + eps*(-7/9 - (193*z)/72 + (59*z^2)/12 - 
      (127*z^3)/72 + (11*z^4)/36 - (3*z*H[0, z])/2 + (z^2*H[0, z])/2 - 
      (z^3*H[0, z])/12 + (z*H[0, 0, z])/2 + 2*z*H[1, 0, z] + 
      2*z*zeta[2]) + eps^2*(-695/216 - (5285*z)/432 + (1625*z^2)/72 - 
      (3755*z^3)/432 + (85*z^4)/54 - (19*z*H[0, z])/6 + 
      (35*z^2*H[0, z])/12 - (13*z^3*H[0, z])/24 + (3*z*H[0, 0, z])/2 - 
      (z^2*H[0, 0, z])/2 + (z^3*H[0, 0, z])/12 - H[1, 0, z]/3 + 
      (11*z*H[1, 0, z])/2 - z^2*H[1, 0, z] + (z^3*H[1, 0, z])/6 - 
      (z*H[0, 0, 0, z])/2 - 3*z*H[0, 1, 0, z] - 2*z*H[1, 0, 0, z] - 
      8*z*H[1, 1, 0, z] + (2*zeta[2])/3 + (53*z*zeta[2])/6 - 
      7*z^2*zeta[2] + (13*z^3*zeta[2])/6 - (z^4*zeta[2])/3 + 
      z*H[0, z]*zeta[2] - 8*z*H[1, z]*zeta[2] + 4*z*Zeta[3]) + 
    eps^3*(-14155/1296 - (128005*z)/2592 + (39145*z^2)/432 - 
      (96955*z^3)/2592 + (575*z^4)/81 - 5*z*H[0, z] + 
      (95*z^2*H[0, z])/8 - (115*z^3*H[0, z])/48 + (19*z*H[0, 0, z])/6 - 
      (35*z^2*H[0, 0, z])/12 + (13*z^3*H[0, 0, z])/24 - 
      (13*H[1, 0, z])/6 + (39*z*H[1, 0, z])/4 - (11*z^2*H[1, 0, z])/2 + 
      (13*z^3*H[1, 0, z])/12 - (3*z*H[0, 0, 0, z])/2 + 
      (z^2*H[0, 0, 0, z])/2 - (z^3*H[0, 0, 0, z])/12 - 
      9*z*H[0, 1, 0, z] + 3*z^2*H[0, 1, 0, z] - (z^3*H[0, 1, 0, z])/2 + 
      H[1, 0, 0, z]/3 - (11*z*H[1, 0, 0, z])/2 + z^2*H[1, 0, 0, z] - 
      (z^3*H[1, 0, 0, z])/6 + (4*H[1, 1, 0, z])/3 - 
      22*z*H[1, 1, 0, z] + 4*z^2*H[1, 1, 0, z] - 
      (2*z^3*H[1, 1, 0, z])/3 + (z*H[0, 0, 0, 0, z])/2 + 
      3*z*H[0, 0, 1, 0, z] + 3*z*H[0, 1, 0, 0, z] + 
      12*z*H[0, 1, 1, 0, z] + 2*z*H[1, 0, 0, 0, z] + 
      12*z*H[1, 0, 1, 0, z] + 8*z*H[1, 1, 0, 0, z] + 
      32*z*H[1, 1, 1, 0, z] + (73*zeta[2])/18 + (1123*z*zeta[2])/36 - 
      (269*z^2*zeta[2])/6 + (547*z^3*zeta[2])/36 - (22*z^4*zeta[2])/9 + 
      3*z*H[0, z]*zeta[2] - z^2*H[0, z]*zeta[2] + 
      (z^3*H[0, z]*zeta[2])/6 + (4*H[1, z]*zeta[2])/3 - 
      22*z*H[1, z]*zeta[2] + 4*z^2*H[1, z]*zeta[2] - 
      (2*z^3*H[1, z]*zeta[2])/3 - z*H[0, 0, z]*zeta[2] + 
      12*z*H[0, 1, z]*zeta[2] - 4*z*H[1, 0, z]*zeta[2] + 
      32*z*H[1, 1, z]*zeta[2] - 10*z*zeta[4] + (5*Zeta[3])/6 + 
      (107*z*Zeta[3])/6 - 14*z^2*Zeta[3] + (29*z^3*Zeta[3])/6 - 
      (5*z^4*Zeta[3])/6 + z*H[0, z]*Zeta[3] - 16*z*H[1, z]*Zeta[3])))/
  (1 - z)^(4*eps);



MI[3][z,eps] = ((1 - z)^(1 - 4*eps)*z^(1 + 2*eps)*(1 + 8*eps + eps^2*(44 - 8*zeta[2])))/
  MV^2 + (z^(1 + 2*eps)*(-1 + z + H[0, 0, z] + H[1, 0, z] + zeta[2] + 
    eps*(-8 + 8*z + 2*H[0, 0, z] + 2*H[1, 0, z] - 2*H[0, 0, 0, z] - 
      5*H[0, 1, 0, z] - 3*H[1, 0, 0, z] - 6*H[1, 1, 0, z] + 2*zeta[2] - 
      5*H[0, z]*zeta[2] - 6*H[1, z]*zeta[2] - Zeta[3]) + 
    eps^2*(-4*H[0, 0, 0, z] - 10*H[0, 1, 0, z] - 6*H[1, 0, 0, z] - 
      12*H[1, 1, 0, z] + 3*H[0, 0, 0, 0, z] + 11*H[0, 0, 1, 0, z] + 
      7*H[0, 1, 0, 0, z] + 22*H[0, 1, 1, 0, z] + 5*H[1, 0, 0, 0, z] + 
      16*H[1, 0, 1, 0, z] + 10*H[1, 1, 0, 0, z] + 28*H[1, 1, 1, 0, z] + 
      22*H[0, 1, z]*zeta[2] + 28*H[1, 1, z]*zeta[2] + 
      4*H[1, 0, z]*(1 + 2*zeta[2]) + H[0, 0, z]*(4 + 3*zeta[2]) + 
      H[0, z]*(-10*zeta[2] - 7*Zeta[3]) - 6*H[1, z]*
       (2*zeta[2] + Zeta[3]) - 2*(22 - 22*z - 6*zeta[2] + 4*z*zeta[2] - 
        6*zeta[4] + Zeta[3]))))/(MV^2*(1 - z)^(4*eps));



MI[4][z,eps] = ((1 - z)^(1 - 4*eps)*z^(1 + 2*eps)*(eps^(-2) + 4/eps - 8*(-2 + zeta[2]) - 
    4*eps*(-16 + 8*zeta[2] + 5*Zeta[3])))/MV^2 + 
 ((1 - z)^(1 - 4*eps)*z^(1 + 2*eps)*((-1 - H[0, z]/(1 - z))/eps^2 + 
    (2*(H[0, 0, z] + 2*(-1 + z + H[1, 0, z] + zeta[2])))/(eps*(1 - z)) - 
    (2*(8 - 8*z + 2*H[0, 0, 0, z] + 5*H[0, 1, 0, z] + 4*H[1, 0, 0, z] + 
       8*H[1, 1, 0, z] - 4*zeta[2] + 4*z*zeta[2] + H[0, z]*zeta[2] + 
       8*H[1, z]*zeta[2] - 2*Zeta[3]))/(1 - z) - 
    (2*eps*(32 - 32*z - 4*H[0, 0, 0, 0, z] - 10*H[0, 0, 1, 0, z] - 
       9*H[0, 1, 0, 0, z] - 20*H[0, 1, 1, 0, z] - 8*H[1, 0, 0, 0, z] - 
       20*H[1, 0, 1, 0, z] - 16*H[1, 1, 0, 0, z] - 
       32*H[1, 1, 1, 0, z] - 16*zeta[2] + 16*z*zeta[2] - 
       2*H[0, 0, z]*zeta[2] - 20*H[0, 1, z]*zeta[2] - 
       4*H[1, 0, z]*zeta[2] - 32*H[1, 1, z]*zeta[2] + 3*zeta[4] - 
       10*Zeta[3] + 10*z*Zeta[3] - H[0, z]*Zeta[3] + 8*H[1, z]*Zeta[3]))/
     (1 - z)))/MV^2;



MI[5][z,eps] = ((1 - z)^(1 - 4*eps)*z^(1 + 2*eps)*(-zeta[2] + eps*(-4*zeta[2] - 7*Zeta[3])))/
  MV^2 + ((1 - z)^(1 - 4*eps)*z^(1 + 2*eps)*
   ((H[0, 0, 0, z] + H[0, 1, 0, z] + zeta[2] - z*zeta[2] + 
      2*H[0, z]*zeta[2] + 2*Zeta[3])/(1 - z) + 
    (eps*(4*H[0, 0, 0, 0, z] + 7*H[0, 0, 1, 0, z] + H[0, 1, 0, 0, z] + 
       4*H[0, 1, 1, 0, z] + 4*H[1, 0, 0, 0, z] + 4*H[1, 0, 1, 0, z] - 
       4*zeta[2] + 4*z*zeta[2] + 10*H[0, 0, z]*zeta[2] + 
       4*H[0, 1, z]*zeta[2] + 8*H[1, 0, z]*zeta[2] + 30*zeta[4] - 
       7*Zeta[3] + 7*z*Zeta[3] + 2*H[0, z]*Zeta[3] + 8*H[1, z]*Zeta[3]))/
     (-1 + z)))/MV^2;



MI[6][z,eps] = (z^(2 + 2*eps)*(1/(6*eps^2) - 2*zeta[2] - 4*eps^2*zeta[4] - 8*eps*Zeta[3]))/
  (MV^4*(1 - z)^(4*eps)) + 
 (z^(1 + 2*eps)*((1 - z)/(6*eps^2) + H[0, z]/(6*eps) - (5*H[0, 0, z])/6 - 
    H[1, 0, z] - 3*zeta[2] + 2*z*zeta[2] + 
    eps*((13*H[0, 0, 0, z])/6 + 5*H[0, 1, 0, z] + H[1, 0, 0, z] + 
      4*H[1, 1, 0, z] + 5*H[0, z]*zeta[2] + 4*H[1, z]*zeta[2] - 
      3*Zeta[3] + 8*z*Zeta[3]) + eps^2*((-29*H[0, 0, 0, 0, z])/6 - 
      13*H[0, 0, 1, 0, z] - 5*H[0, 1, 0, 0, z] - 20*H[0, 1, 1, 0, z] - 
      5*H[1, 0, 0, 0, z] - 10*H[1, 0, 1, 0, z] - 4*H[1, 1, 0, 0, z] - 
      16*H[1, 1, 1, 0, z] - 9*H[0, 0, z]*zeta[2] - 
      20*H[0, 1, z]*zeta[2] - 6*H[1, 0, z]*zeta[2] - 
      16*H[1, 1, z]*zeta[2] + (-45*zeta[4] + 8*z*zeta[4])/2 + 
      5*H[0, z]*Zeta[3])))/(MV^4*(1 - z)^(4*eps));



MI[7][z,eps] = (z^(2 + 2*eps)*(-1/(3*eps^3) + (3*zeta[2])/eps - 2*eps*zeta[4] + 9*Zeta[3]))/
  (MV^4*(1 - z)^(4*eps)) + 
 (z^(2 + 2*eps)*((-4*H[0, z])/(3*eps^2) + (5*H[0, 0, 0, z])/3 + 
    3*H[1, 0, 0, z] - 20*H[1, 1, 0, z] + 12*H[0, z]*zeta[2] - 
    20*H[1, z]*zeta[2] + (-H[0, 0, z]/3 + 5*H[1, 0, z] + 5*zeta[2])/
     eps + 17*Zeta[3] + eps*((-7*H[0, 0, 0, 0, z])/3 - 
      8*H[0, 0, 1, 0, z] - 9*H[1, 0, 0, 0, z] - 8*H[1, 0, 1, 0, z] - 
      12*H[1, 1, 0, 0, z] + 80*H[1, 1, 1, 0, z] - 
      6*H[0, 0, z]*zeta[2] - 54*H[1, 0, z]*zeta[2] + 
      80*H[1, 1, z]*zeta[2] - 77*zeta[4] + 20*H[0, z]*Zeta[3] - 
      84*H[1, z]*Zeta[3])))/(MV^4*(1 - z)^(4*eps));



MI[8][z,eps] = ((1 - z)^(-1 - 4*eps)*z^(3 + 2*eps)*(-eps^(-3) + (8*zeta[2])/eps - 
    16*eps*zeta[4] + 20*Zeta[3]))/MV^6 + 
 ((1 - z)^(-1 - 4*eps)*z^(3 + 2*eps)*((-2*H[0, z])/eps^2 + 
    2*H[0, 0, 0, z] - 2*H[0, 1, 0, z] + 2*H[1, 0, 0, z] - 
    10*H[1, 1, 0, z] + 14*H[0, z]*zeta[2] - 10*H[1, z]*zeta[2] + 
    (4*H[1, 0, z] + 4*zeta[2])/eps + 4*Zeta[3] + 
    eps*(-4*H[0, 0, 0, 0, z] - 10*H[0, 0, 1, 0, z] - 
      2*H[0, 1, 0, 0, z] + 4*H[0, 1, 1, 0, z] - 8*H[1, 0, 0, 0, z] - 
      6*H[1, 0, 1, 0, z] - 6*H[1, 1, 0, 0, z] + 24*H[1, 1, 1, 0, z] - 
      10*H[0, 0, z]*zeta[2] + 4*H[0, 1, z]*zeta[2] - 
      38*H[1, 0, z]*zeta[2] + 24*H[1, 1, z]*zeta[2] - 99*zeta[4] + 
      18*H[0, z]*Zeta[3] - 30*H[1, z]*Zeta[3])))/MV^6;



MI[9][z,eps] = ((1 - z)^(-1 - 4*eps)*z^(3 + 2*eps)*(-4/eps^3 + (32*zeta[2])/eps - 
    64*eps*zeta[4] + 80*Zeta[3]))/MV^6 + 
 ((1 - z)^(-1 - 4*eps)*z^(3 + 2*eps)*((-2*H[0, z])/eps^2 + 
    (4*H[0, 0, z])/eps - 8*H[0, 0, 0, z] - 20*H[0, 1, 0, z] - 
    4*H[1, 0, 0, z] - 4*H[0, z]*zeta[2] - 36*Zeta[3] + 
    eps*(16*H[0, 0, 0, 0, z] + 40*H[0, 0, 1, 0, z] + 
      36*H[0, 1, 0, 0, z] + 80*H[0, 1, 1, 0, z] + 12*H[1, 0, 0, 0, z] + 
      16*H[1, 0, 1, 0, z] + 8*H[1, 1, 0, 0, z] + 8*H[0, 0, z]*zeta[2] + 
      80*H[0, 1, z]*zeta[2] + 16*H[1, 0, z]*zeta[2] - 62*zeta[4] + 
      4*H[0, z]*Zeta[3] + 24*H[1, z]*Zeta[3])))/MV^6;



MI[10][z,eps] = ((1 - z)^(-1 - 4*eps)*z^(2 + 2*eps)*(-eps^(-3) + (8*zeta[2])/eps - 
    16*eps*zeta[4] + 20*Zeta[3]))/MV^6 + 
 ((1 - z)^(-1 - 4*eps)*z^(2 + 2*eps)*(H[0, z]/eps^2 - 4*H[0, 0, 0, z] - 
    2*H[0, 1, 0, z] + 10*H[1, 1, 0, z] + (-4*H[1, 0, z] - 4*zeta[2])/
     eps - 10*H[0, z]*zeta[2] + 10*H[1, z]*zeta[2] - 14*Zeta[3] + 
    eps*(16*H[0, 0, 0, 0, z] + 24*H[0, 0, 1, 0, z] + 
      18*H[0, 1, 0, 0, z] + 20*H[0, 1, 1, 0, z] + 10*H[1, 0, 0, 0, z] + 
      2*H[1, 0, 1, 0, z] + 2*H[1, 1, 0, 0, z] - 24*H[1, 1, 1, 0, z] + 
      24*H[0, 0, z]*zeta[2] + 20*H[0, 1, z]*zeta[2] + 
      34*H[1, 0, z]*zeta[2] - 24*H[1, 1, z]*zeta[2] + 61*zeta[4] - 
      10*H[0, z]*Zeta[3] + 26*H[1, z]*Zeta[3])))/MV^6;



MI[11][z,eps] = ((1 - z)^(-1 - 4*eps)*z^(2 + 2*eps)*(4/(3*eps^3) - (12*zeta[2])/eps + 
    8*eps*zeta[4] - 36*Zeta[3]))/MV^6 + 
 ((1 - z)^(-1 - 4*eps)*z^(2 + 2*eps)*((-1 + z)/(3*eps^3) + 
    ((-3 + 4*z)*H[0, z])/(3*eps^2) + ((12 - 5*z)*H[0, 0, 0, z])/3 + 
    (-1 - 3*z)*H[1, 0, 0, z] + 20*(-1 + z)*H[1, 1, 0, z] + 
    20*H[1, z]*(-zeta[2] + z*zeta[2]) - 
    2*H[0, z]*(-5*zeta[2] + 6*z*zeta[2]) + 
    ((z*H[0, 0, z])/3 - 5*(-1 + z)*H[1, 0, z] - 8*(-zeta[2] + z*zeta[2]))/
     eps - 2*(-15*Zeta[3] + 13*z*Zeta[3]) + 
    eps*(((-48 + 7*z)*H[0, 0, 0, 0, z])/3 + 4*(-5 + 2*z)*
       H[0, 0, 1, 0, z] - 16*H[0, 1, 0, 0, z] + 
      9*(-1 + z)*H[1, 0, 0, 0, z] + 8*(1 + z)*H[1, 0, 1, 0, z] + 
      4*(-1 + 3*z)*H[1, 1, 0, 0, z] - 80*(-1 + z)*H[1, 1, 1, 0, z] + 
      6*H[0, 0, z]*(-4*zeta[2] + z*zeta[2]) - 80*H[1, 1, z]*
       (-zeta[2] + z*zeta[2]) + 2*H[1, 0, z]*(-19*zeta[2] + 27*z*zeta[2]) - 
      53*zeta[4] + 79*z*zeta[4] - 10*H[0, z]*(-Zeta[3] + 2*z*Zeta[3]) + 
      12*H[1, z]*(-5*Zeta[3] + 7*z*Zeta[3]))))/MV^6;



MI[12][z,eps] = ((-1/2 - 4*eps)*(1 - z)^(2 - 4*eps)*z^(1 + 2*eps))/MV^2 + 
 (z^(1 + 2*eps)*(1/2 - z + z^2/2 + H[0, 0, 0, z] + H[0, 1, 0, z] + 
    H[0, z]*zeta[2] + 2*Zeta[3] + 
    eps*(4 - 8*z + 4*z^2 - 4*H[0, 0, 0, 0, z] - 7*H[0, 0, 1, 0, z] - 
      3*H[0, 1, 0, 0, z] - 6*H[0, 1, 1, 0, z] - 4*H[1, 0, 0, 0, z] - 
      4*H[1, 0, 1, 0, z] - 7*H[0, 0, z]*zeta[2] - 
      6*H[0, 1, z]*zeta[2] - 4*H[1, 0, z]*zeta[2] - (23*zeta[4])/2 - 
      5*H[0, z]*Zeta[3] - 8*H[1, z]*Zeta[3])))/(MV^2*(1 - z)^(4*eps));



MI[13][z,eps] = ((1 - z)^(1 - 4*eps)*z^(1 + 2*eps)*(-3 - 1/(2*eps) + eps*(-14 + 4*zeta[2]) + 
    eps^2*(24*zeta[2] + 10*(-6 + Zeta[3]))))/MV^4 + 
 (z^(1 + 2*eps)*(((1 - z)/2 + H[0, z]/2)/eps - (3*H[0, 0, z])/2 - 
    3*H[1, 0, z] - 3*(-1 + z + zeta[2]) + 
    eps*(14 + (7*H[0, 0, 0, z])/2 + 9*H[0, 1, 0, z] + 5*H[1, 0, 0, z] + 
      14*H[1, 1, 0, z] - 4*zeta[2] + 5*H[0, z]*zeta[2] + 
      14*H[1, z]*zeta[2] + 2*z*(-7 + 2*zeta[2]) - Zeta[3]) + 
    eps^2*(60 - (15*H[0, 0, 0, 0, z])/2 - 21*H[0, 0, 1, 0, z] - 
      13*H[0, 1, 0, 0, z] - 40*H[0, 1, 1, 0, z] - 11*H[1, 0, 0, 0, z] - 
      32*H[1, 0, 1, 0, z] - 18*H[1, 1, 0, 0, z] - 60*H[1, 1, 1, 0, z] - 
      24*zeta[2] - 9*H[0, 0, z]*zeta[2] - 40*H[0, 1, z]*zeta[2] - 
      8*H[1, 0, z]*zeta[2] - 60*H[1, 1, z]*zeta[2] - (27*zeta[4])/2 + 
      2*z*(12*zeta[2] + 5*(-6 + Zeta[3])) - 10*Zeta[3] + H[0, z]*Zeta[3] + 
      14*H[1, z]*Zeta[3])))/(MV^4*(1 - z)^(4*eps));



MI[14][z,eps] = ((1 - z)^(2 - 4*eps)*z^(1 + 2*eps)*(1/2 + 4*eps + eps^2*(22 - 4*zeta[2])))/
  MV^2 + (z^(1 + 2*eps)*(-(-1 + z)^2/2 + H[0, 0, z] + 
    eps*(2*H[0, 0, z] - 2*H[0, 0, 0, z] - 4*H[0, 1, 0, z] - 
      4*H[1, 0, 0, z] - 4*H[0, z]*zeta[2] - 
      4*(1 - 2*z + z^2 + Zeta[3])) + eps^2*(-22 - 4*H[0, 0, 0, z] - 
      8*H[0, 1, 0, z] - 8*H[1, 0, 0, z] + 3*H[0, 0, 0, 0, z] + 
      10*H[0, 0, 1, 0, z] + 8*H[0, 1, 0, 0, z] + 16*H[0, 1, 1, 0, z] + 
      8*H[1, 0, 0, 0, z] + 16*H[1, 0, 1, 0, z] + 16*H[1, 1, 0, 0, z] + 
      z*(44 - 8*zeta[2]) + 4*zeta[2] + 16*H[0, 1, z]*zeta[2] + 
      16*H[1, 0, z]*zeta[2] + 2*H[0, 0, z]*(2 + zeta[2]) + 
      z^2*(-22 + 4*zeta[2]) + 10*zeta[4] - 8*Zeta[3] + 16*H[1, z]*Zeta[3] - 
      4*H[0, z]*(2*zeta[2] + Zeta[3]))))/(MV^2*(1 - z)^(4*eps));



MI[15][z,eps] = ((1 - z)^(-1 - 4*eps)*z^(2 + 2*eps)*(-3/eps^3 + (26*zeta[2])/eps - 
    57*eps*zeta[4] + 70*Zeta[3]))/MV^4 + 
 ((1 - z)^(-1 - 4*eps)*z^(2 + 2*eps)*(-(H[0, z]/eps^2) + 
    (2*H[0, 0, z])/eps - 4*H[0, 0, 0, z] - 10*H[0, 1, 0, z] - 
    2*H[0, z]*zeta[2] - 20*Zeta[3] + 
    eps*(8*H[0, 0, 0, 0, z] + 20*H[0, 0, 1, 0, z] + 
      18*H[0, 1, 0, 0, z] + 40*H[0, 1, 1, 0, z] + 
      4*H[0, 0, z]*zeta[2] + 40*H[0, 1, z]*zeta[2] - 44*zeta[4] + 
      2*H[0, z]*Zeta[3])))/MV^4;



MI[16][z,eps] = ((1 - z)^(1 - 4*eps)*z^(2 + 2*eps)*(8 + 1/(2*eps^2) + 2/eps - 4*zeta[2] - 
    2*eps*(-16 + 8*zeta[2] + 5*Zeta[3])))/MV^4 + 
 ((1 - z)^(1 - 4*eps)*z^(2 + 2*eps)*(-8 + 8*z^2 + (-1/2 + z^2/2 - H[0, z])/
     eps^2 - 16*H[-1, -1, 0, z] + 8*H[-1, 0, 0, z] - 
    16*H[-1, 1, 0, z] + 6*H[0, 0, 0, z] + 8*H[0, 1, 0, z] - 
    16*H[1, -1, 0, z] + 8*H[1, 0, 0, z] - 16*H[1, 1, 0, z] + 
    4*zeta[2] - 4*z^2*zeta[2] - 24*H[-1, z]*zeta[2] + 
    16*H[0, z]*zeta[2] - 24*H[1, z]*zeta[2] + 
    (-2 + 2*z^2 + 4*H[-1, 0, z] - 2*H[0, 0, z] + 4*H[1, 0, z] + 
      6*zeta[2])/eps + 30*Zeta[3] + 
    eps*(-32 + 32*z^2 + 64*H[-1, -1, -1, 0, z] - 32*H[-1, -1, 0, 0, z] + 
      64*H[-1, -1, 1, 0, z] - 24*H[-1, 0, 0, 0, z] - 
      32*H[-1, 0, 1, 0, z] + 64*H[-1, 1, -1, 0, z] - 
      32*H[-1, 1, 0, 0, z] + 64*H[-1, 1, 1, 0, z] - 
      12*H[0, 0, 0, 0, z] - 30*H[0, 0, 1, 0, z] - 20*H[0, 1, 0, 0, z] - 
      36*H[0, 1, 1, 0, z] + 64*H[1, -1, -1, 0, z] - 
      32*H[1, -1, 0, 0, z] + 64*H[1, -1, 1, 0, z] - 
      24*H[1, 0, 0, 0, z] - 32*H[1, 0, 1, 0, z] + 
      64*H[1, 1, -1, 0, z] - 32*H[1, 1, 0, 0, z] + 
      64*H[1, 1, 1, 0, z] + 16*zeta[2] - 16*z^2*zeta[2] + 
      96*H[-1, -1, z]*zeta[2] - 64*H[-1, 0, z]*zeta[2] + 
      96*H[-1, 1, z]*zeta[2] - 14*H[0, 0, z]*zeta[2] - 
      36*H[0, 1, z]*zeta[2] + 96*H[1, -1, z]*zeta[2] - 
      64*H[1, 0, z]*zeta[2] + 96*H[1, 1, z]*zeta[2] - 90*zeta[4] + 
      10*Zeta[3] - 10*z^2*Zeta[3] - 120*H[-1, z]*Zeta[3] + 
      16*H[0, z]*Zeta[3] - 120*H[1, z]*Zeta[3])))/(MV^4*(1 - z^2));



MI[17][z,eps] = ((1 - z)^(-1 - 4*eps)*z^(3 + 2*eps)*(-eps^(-3) + (8*zeta[2])/eps - 
    16*eps*zeta[4] + 20*Zeta[3]))/MV^6 + 
 ((1 - z)^(-1 - 4*eps)*z^(3 + 2*eps)*((-2*H[0, z])/eps^2 + 
    2*H[0, 0, 0, z] - 2*H[0, 1, 0, z] + 2*H[1, 0, 0, z] - 
    10*H[1, 1, 0, z] + 14*H[0, z]*zeta[2] - 10*H[1, z]*zeta[2] + 
    (4*H[1, 0, z] + 4*zeta[2])/eps + 4*Zeta[3] + 
    eps*(-4*H[0, 0, 0, 0, z] - 10*H[0, 0, 1, 0, z] - 
      2*H[0, 1, 0, 0, z] + 4*H[0, 1, 1, 0, z] - 8*H[1, 0, 0, 0, z] - 
      6*H[1, 0, 1, 0, z] - 6*H[1, 1, 0, 0, z] + 24*H[1, 1, 1, 0, z] - 
      10*H[0, 0, z]*zeta[2] + 4*H[0, 1, z]*zeta[2] - 
      38*H[1, 0, z]*zeta[2] + 24*H[1, 1, z]*zeta[2] - 99*zeta[4] + 
      18*H[0, z]*Zeta[3] - 30*H[1, z]*Zeta[3])))/MV^6;



MI[18][z,eps] = (z^(2 + 2*eps)*(1/(2*eps^3) - (4*zeta[2])/eps + 8*eps*zeta[4] - 10*Zeta[3]))/
  (MV^6*(1 - z)^(4*eps)) + 
 (z^(2 + 2*eps)*((z*H[0, z])/eps^2 - 8*(1 - z)*H[-1, -1, 0, z] + 
    (4 - 4*z)*H[-1, 0, 0, z] - 8*(1 - z)*H[-1, 1, 0, z] - 
    4*(1 + z)*H[0, -1, 0, z] + 2*(4 + z)*H[0, 0, 0, z] + 
    2*(5 + z)*H[0, 1, 0, z] - 8*(1 - z)*H[1, -1, 0, z] + 
    (6 - 2*z)*H[1, 0, 0, z] + (2 + 18*z)*H[1, 1, 0, z] - 
    12*(1 - z)*H[-1, z]*zeta[2] + 8*(1 - z)*H[0, z]*zeta[2] + 
    2*(-1 + 11*z)*H[1, z]*zeta[2] + 
    ((2 - 2*z)*H[-1, 0, z] - 2*H[0, 0, z] - 4*z*H[1, 0, z] + 
      (1 - 5*z)*zeta[2])/eps + 3*(3 - 7*z)*Zeta[3] + 
    eps*(32*(1 - z)*H[-1, -1, -1, 0, z] - 16*(1 - z)*H[-1, -1, 0, 0, z] + 
      32*(1 - z)*H[-1, -1, 1, 0, z] - 12*(1 - z)*H[-1, 0, 0, 0, z] - 
      16*(1 - z)*H[-1, 0, 1, 0, z] + 32*(1 - z)*H[-1, 1, -1, 0, z] - 
      16*(1 - z)*H[-1, 1, 0, 0, z] + 32*(1 - z)*H[-1, 1, 1, 0, z] + 
      16*(1 + z)*H[0, -1, -1, 0, z] - 8*(1 + z)*H[0, -1, 0, 0, z] + 
      16*(1 + z)*H[0, -1, 1, 0, z] + 8*(1 + z)*H[0, 0, -1, 0, z] - 
      12*(2 + z)*H[0, 0, 0, 0, z] - 10*(4 + z)*H[0, 0, 1, 0, z] + 
      16*(1 + z)*H[0, 1, -1, 0, z] - 10*(3 + z)*H[0, 1, 0, 0, z] + 
      (-44 - 8*z)*H[0, 1, 1, 0, z] + 32*(1 - z)*H[1, -1, -1, 0, z] - 
      16*(1 - z)*H[1, -1, 0, 0, z] + 32*(1 - z)*H[1, -1, 1, 0, z] + 
      16*(1 + z)*H[1, 0, -1, 0, z] - 4*(7 + z)*H[1, 0, 0, 0, z] + 
      2*(-15 + z)*H[1, 0, 1, 0, z] + 32*(1 - z)*H[1, 1, -1, 0, z] + 
      (-22 + 10*z)*H[1, 1, 0, 0, z] - 4*(3 + 19*z)*H[1, 1, 1, 0, z] + 
      48*(1 - z)*H[-1, -1, z]*zeta[2] - 32*(1 - z)*H[-1, 0, z]*zeta[2] + 
      48*(1 - z)*H[-1, 1, z]*zeta[2] + 24*(1 + z)*H[0, -1, z]*zeta[2] - 
      2*(10 + 3*z)*H[0, 0, z]*zeta[2] - 36*H[0, 1, z]*zeta[2] + 
      48*(1 - z)*H[1, -1, z]*zeta[2] + 2*(-11 + 21*z)*H[1, 0, z]*
       zeta[2] + 4*(1 - 23*z)*H[1, 1, z]*zeta[2] + 
      ((-79 + 101*z)*zeta[4])/2 - 60*(1 - z)*H[-1, z]*Zeta[3] - 
      16*z*H[0, z]*Zeta[3] + 2*(-7 + 53*z)*H[1, z]*Zeta[3])))/
  (MV^6*(1 - z)^(4*eps)*(1 + z));



MI[19][z,eps] = (z^(2 + 2*eps)*(-1/(2*eps^3) + (4*zeta[2])/eps - 8*eps*zeta[4] + 10*Zeta[3]))/
  (MV^6*(1 - z)^(4*eps)) + 
 (z^(2 + 2*eps)*(-8*H[0, 0, 0, z] - 8*H[0, 1, 0, z] - 
    11*H[1, 0, 0, z] + 4*H[1, 1, 0, z] + 
    (2*H[0, 0, z] - H[1, 0, z] - zeta[2])/eps - 8*H[0, z]*zeta[2] + 
    4*H[1, z]*zeta[2] - 9*Zeta[3] + eps*(24*H[0, 0, 0, 0, z] + 
      36*H[0, 0, 1, 0, z] + 40*H[0, 1, 0, 0, z] + 32*H[0, 1, 1, 0, z] + 
      41*H[1, 0, 0, 0, z] + 42*H[1, 0, 1, 0, z] + 60*H[1, 1, 0, 0, z] - 
      16*H[1, 1, 1, 0, z] + 20*H[0, 0, z]*zeta[2] + 
      32*H[0, 1, z]*zeta[2] + 50*H[1, 0, z]*zeta[2] - 
      16*H[1, 1, z]*zeta[2] + (79*zeta[4])/2 + 40*H[1, z]*Zeta[3])))/
  (MV^6*(1 - z)^(4*eps));



MI[20][z,eps] = MI[19][z,eps] ;



MI[21][z,eps] = ((1 - z)^(-1 - 4*eps)*z^(2 + 2*eps)*(3/eps^3 - (26*zeta[2])/eps + 
    57*eps*zeta[4] - 70*Zeta[3]))/MV^6 + 
 ((1 - z)^(-1 - 4*eps)*z^(2 + 2*eps)*((-3*(1 - z))/(2*eps^3) + 
    ((-2 + 3*z)*H[0, z])/eps^2 + 4*z*H[0, 0, 0, z] + 
    (-10 + 20*z)*H[0, 1, 0, z] - 12*(1 - z)*H[1, 0, 0, z] - 
    40*(1 - z)*H[1, 1, 0, z] + 2*(4 - 3*z)*H[0, z]*zeta[2] - 
    40*(1 - z)*H[1, z]*zeta[2] + ((2 - 4*z)*H[0, 0, z] + 
      10*(1 - z)*H[1, 0, z] + 23*(1 - z)*zeta[2])/eps + 
    (67 - 47*z)*Zeta[3] + eps*(-8*H[0, 0, 0, 0, z] - 
      20*z*H[0, 0, 1, 0, z] + (6 - 24*z)*H[0, 1, 0, 0, z] + 
      (40 - 80*z)*H[0, 1, 1, 0, z] + (8 - 8*z)*H[1, 0, 0, 0, z] + 
      60*(1 - z)*H[1, 0, 1, 0, z] + 48*(1 - z)*H[1, 1, 0, 0, z] + 
      160*(1 - z)*H[1, 1, 1, 0, z] + 4*(-5 + 4*z)*H[0, 0, z]*zeta[2] + 
      40*(1 - 2*z)*H[0, 1, z]*zeta[2] - 28*(1 - z)*H[1, 0, z]*zeta[2] + 
      160*(1 - z)*H[1, 1, z]*zeta[2] + ((-183 + 271*z)*zeta[4])/2 + 
      2*(2 - 3*z)*H[0, z]*Zeta[3] - 88*(1 - z)*H[1, z]*Zeta[3])))/MV^6;



MI[22][z,eps] = MI[14][z,eps];


MI[23][z,eps] = MI[19][z,eps];


MI[24][z,eps] = ((1 - z)^(3 - 4*eps)*z^(1 + 2*eps)*(1/6 + (11*eps)/9 + 
    eps^2*(170/27 - (4*zeta[2])/3)))/MV^2 + 
 (z^(1 + 2*eps)*(-2*H[-1, 0, z] + H[0, 0, z] + 
    (-1 + 3*z - 3*z^2 + z^3 - 6*zeta[2])/6 + 
    eps*(-4*H[-1, 0, z] + 2*H[0, 0, z] + 2*H[-1, -1, 0, z] + 
      H[-1, 0, 0, z] + 8*H[-1, 1, 0, z] + 2*H[0, -1, 0, z] - 
      2*H[0, 0, 0, z] - 4*H[0, 1, 0, z] + 8*H[1, -1, 0, z] - 
      4*H[1, 0, 0, z] + 9*H[-1, z]*zeta[2] - 3*H[0, z]*zeta[2] + 
      4*H[1, z]*zeta[2] + (-11 + 33*z - 33*z^2 + 11*z^3 - 18*zeta[2] - 
        63*Zeta[3])/9) + eps^2*(4*H[-1, -1, 0, z] + 2*H[-1, 0, 0, z] + 
      16*H[-1, 1, 0, z] + 4*H[0, -1, 0, z] - 4*H[0, 0, 0, z] - 
      8*H[0, 1, 0, z] + 16*H[1, -1, 0, z] - 8*H[1, 0, 0, z] - 
      2*H[-1, -1, -1, 0, z] - H[-1, -1, 0, 0, z] - 
      8*H[-1, -1, 1, 0, z] - 2*H[-1, 0, -1, 0, z] - 
      8*H[-1, 0, 1, 0, z] - 8*H[-1, 1, -1, 0, z] - 
      4*H[-1, 1, 0, 0, z] - 32*H[-1, 1, 1, 0, z] - 
      2*H[0, -1, -1, 0, z] - H[0, -1, 0, 0, z] - 8*H[0, -1, 1, 0, z] - 
      2*H[0, 0, -1, 0, z] + 3*H[0, 0, 0, 0, z] + 10*H[0, 0, 1, 0, z] - 
      8*H[0, 1, -1, 0, z] + 8*H[0, 1, 0, 0, z] + 16*H[0, 1, 1, 0, z] - 
      8*H[1, -1, -1, 0, z] - 4*H[1, -1, 0, 0, z] - 
      32*H[1, -1, 1, 0, z] - 8*H[1, 0, -1, 0, z] + 8*H[1, 0, 0, 0, z] + 
      16*H[1, 0, 1, 0, z] - 32*H[1, 1, -1, 0, z] + 
      16*H[1, 1, 0, 0, z] - 9*H[-1, -1, z]*zeta[2] - 
      36*H[-1, 1, z]*zeta[2] - 9*H[0, -1, z]*zeta[2] + 
      12*H[0, 1, z]*zeta[2] - 36*H[1, -1, z]*zeta[2] + 
      12*H[1, 0, z]*zeta[2] - 16*H[1, 1, z]*zeta[2] + 
      H[0, 0, z]*(4 + zeta[2]) + H[-1, 0, z]*(-8 + 7*zeta[2]) + 
      H[0, z]*(-6*zeta[2] - Zeta[3]) + H[-1, z]*
       (18*zeta[2] + 23*Zeta[3]) + H[1, z]*(8*zeta[2] + 28*Zeta[3]) - 
      (2*(85 + z^2*(255 - 54*zeta[2]) + 36*zeta[2] + 3*z*(-85 + 18*zeta[2]) + 
         z^3*(-85 + 18*zeta[2]) - 108*zeta[4] + 189*Zeta[3]))/27)))/
  (MV^2*(1 - z)^(4*eps));



MI[25][z,eps] = ((1 - z)^(2 - 4*eps)*z^(1 + 2*eps)*(-3 - 1/(2*eps) + eps*(-14 + 4*zeta[2])))/
  MV^4 + (z^(1 + 2*eps)*(3*(1 - z)^2*Sqrt[1 + 4*z] + 
    10*z*H[-1/4, 0, 0, z] - 5*z*H[-1/4, -r0/4, 0, 1] + 
    5*z*H[-1/4, -r0/4, 0, z] + 13*z*H[0, 0, 0, z] + 
    20*z*H[0, 1, 0, z] + 20*z*H[1, 0, 0, z] + 10*z*H[1, -r0/4, 0, z] + 
    (13*z*H[-r0/4, 0, 0, z])/2 + 10*z*H[-r0/4, 0, 1, 1] + 
    10*z*H[-r0/4, 1, 0, z] - 8*z*H[-1/4, z]*zeta[2] + 
    20*z*H[0, z]*zeta[2] - 16*z*H[1, z]*zeta[2] + 
    10*z*H[-r0/4, z]*zeta[2] + (((1 - z)^2*Sqrt[1 + 4*z])/2 - 
      5*z*H[0, 0, z] - (5*z*H[-r0/4, 0, z])/2 + 4*z*zeta[2])/eps + 
    2*z*(26*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, {3/2, 3/2, 3/2}, -1/4] + 
      5*PolyLog[3, -4] + 4*Log[5]*zeta[2] + 20*Log[(1 + Sqrt[5])/2]*zeta[2] - 
      3*Zeta[3]) + eps*((10*z*H[-1/4, z] + 20*z*H[1, z])*
       H[-1/4, -r0/4, 0, 1] + 20*z*H[-1/4, -1/4, 0, 0, 1] - 
      20*z*H[-1/4, -1/4, 0, 0, z] + 10*z*H[-1/4, -1/4, -r0/4, 0, 1] - 
      10*z*H[-1/4, -1/4, -r0/4, 0, z] - 26*z*H[-1/4, 0, 0, 0, z] - 
      40*z*H[-1/4, 0, 0, 1, 1] - 40*z*H[-1/4, 0, 1, 0, z] - 
      10*z*H[-1/4, 0, -r0/4, 0, 1] - 40*z*H[-1/4, 1, 0, 0, z] - 
      20*z*H[-1/4, 1, -r0/4, 0, z] - 7*z*H[-1/4, -r0/4, 0, 0, 1] - 
      13*z*H[-1/4, -r0/4, 0, 0, z] - 20*z*H[-1/4, -r0/4, 0, 1, 1] - 
      20*z*H[-1/4, -r0/4, 1, 0, z] - 10*z*H[0, -1/4, -r0/4, 0, 1] - 
      27*z*H[0, 0, 0, 0, z] - 62*z*H[0, 0, 1, 0, z] + 
      10*z*H[0, 0, -r0/4, 0, 1] - 52*z*H[0, 1, 0, 0, z] - 
      80*z*H[0, 1, 1, 0, z] + 7*z*H[0, -r0/4, 0, 0, 1] + 
      20*z*H[0, -r0/4, 0, 1, 1] - 40*z*H[1, -1/4, 0, 0, z] - 
      20*z*H[1, -1/4, -r0/4, 0, z] - 52*z*H[1, 0, 0, 0, z] - 
      80*z*H[1, 0, 1, 0, z] - 80*z*H[1, 1, 0, 0, z] - 
      40*z*H[1, 1, -r0/4, 0, z] - 26*z*H[1, -r0/4, 0, 0, z] - 
      40*z*H[1, -r0/4, 1, 0, z] + (9*z*H[-r0/4, 0, 0, 0, 1])/2 - 
      (27*z*H[-r0/4, 0, 0, 0, z])/2 + 14*z*H[-r0/4, 0, 0, 1, 1] + 
      25*z*H[-r0/4, 0, 1, 0, 1] - 31*z*H[-r0/4, 0, 1, 0, z] + 
      40*z*H[-r0/4, 0, 1, 1, 1] - 26*z*H[-r0/4, 1, 0, 0, z] - 
      40*z*H[-r0/4, 1, 1, 0, z] + 20*z*H[-r0/4, 0, 1, 1]*Log[5] + 
      16*z*H[-1/4, -1/4, z]*zeta[2] - 40*z*H[-1/4, 0, z]*zeta[2] + 
      32*z*H[-1/4, 1, z]*zeta[2] - 20*z*H[-1/4, -r0/4, z]*zeta[2] - 
      12*z*Log[5]^2*zeta[2] - 22*z*H[0, 0, z]*zeta[2] - 
      80*z*H[0, 1, z]*zeta[2] + 32*z*H[1, -1/4, z]*zeta[2] - 
      80*z*H[1, 0, z]*zeta[2] + 64*z*H[1, 1, z]*zeta[2] - 
      40*z*H[1, -r0/4, z]*zeta[2] - 11*z*H[-r0/4, 0, z]*zeta[2] - 
      40*z*H[-r0/4, 1, z]*zeta[2] - 2*(1 - z)^2*Sqrt[1 + 4*z]*
       (-7 + 2*zeta[2]) + H[1, z]*(-40*z*H[-r0/4, 0, 1, 1] - 
        8*z*(26*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, {3/2, 3/2, 3/2}, 
            -1/4] + 5*PolyLog[3, -4] + 4*Log[5]*zeta[2] + 
          20*Log[(1 + Sqrt[5])/2]*zeta[2] - 3*Zeta[3])) + 
      H[-1/4, z]*(-20*z*H[-r0/4, 0, 1, 1] - 
        4*z*(26*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, {3/2, 3/2, 3/2}, 
            -1/4] + 5*PolyLog[3, -4] + 4*Log[5]*zeta[2] + 
          20*Log[(1 + Sqrt[5])/2]*zeta[2] - 3*Zeta[3])) + 
      8*z*H[0, z]*Zeta[3] + 4*z*H[-r0/4, z]*Zeta[3] + 
      2*z*(-5*H[-1/4, -r0/4, 0, 1]*Log[5] + 
        52*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, {3/2, 3/2, 3/2}, -1/4]*
         Log[5] + 10*Log[5]*PolyLog[3, -4] + 13*PolyLog[4, -4] + 
        40*ArcCsch[2]*Log[5]*zeta[2] + 40*Log[2]*Log[5]*zeta[2] + 
        20*PolyLog[2, -4]*zeta[2] - 80*PolyLog[2, -(1/Sqrt[5])]*zeta[2] - 
        109*zeta[4] - 6*Log[5]*Zeta[3] + 8*Log[(1 + Sqrt[5])/2]*Zeta[3]))))/
  (MV^4*(1 - z)^(4*eps)*Sqrt[1 + 4*z]);



MI[26][z,eps] = ((1 - z)^(1 - 4*eps)*z^(2 + 2*eps)*(eps^(-2) + 4/eps - 8*(-2 + zeta[2]) - 
    4*eps*(-16 + 8*zeta[2] + 5*Zeta[3])))/MV^6 + 
 (z^(2 + 2*eps)*(-16 + 16*z + (-1 + z - H[0, z])/eps^2 + 
    4*H[-1, -1, 0, z] + 2*H[-1, 0, 0, z] + 16*H[-1, 1, 0, z] + 
    8*H[0, -1, 0, z] - 12*H[0, 0, 0, z] - 18*H[0, 1, 0, z] + 
    16*H[1, -1, 0, z] - 16*H[1, 0, 0, z] - 16*H[1, 1, 0, z] + 
    8*zeta[2] - 8*z*zeta[2] + 18*H[-1, z]*zeta[2] - 6*H[0, z]*zeta[2] - 
    8*H[1, z]*zeta[2] + (-4 + 4*z - 4*H[-1, 0, z] + 4*H[0, 0, z] + 
      4*H[1, 0, z] + 2*zeta[2])/eps - 4*Zeta[3] + 
    eps*(-64 + 64*z - 4*H[-1, -1, -1, 0, z] - 2*H[-1, -1, 0, 0, z] - 
      16*H[-1, -1, 1, 0, z] - 4*H[-1, 0, -1, 0, z] - 
      16*H[-1, 0, 1, 0, z] - 16*H[-1, 1, -1, 0, z] - 
      8*H[-1, 1, 0, 0, z] - 64*H[-1, 1, 1, 0, z] - 
      8*H[0, -1, -1, 0, z] - 4*H[0, -1, 0, 0, z] - 
      32*H[0, -1, 1, 0, z] - 16*H[0, 0, -1, 0, z] + 
      32*H[0, 0, 0, 0, z] + 56*H[0, 0, 1, 0, z] - 
      32*H[0, 1, -1, 0, z] + 50*H[0, 1, 0, 0, z] + 
      72*H[0, 1, 1, 0, z] - 16*H[1, -1, -1, 0, z] - 
      8*H[1, -1, 0, 0, z] - 64*H[1, -1, 1, 0, z] - 
      32*H[1, 0, -1, 0, z] + 48*H[1, 0, 0, 0, z] + 
      72*H[1, 0, 1, 0, z] - 64*H[1, 1, -1, 0, z] + 
      64*H[1, 1, 0, 0, z] + 64*H[1, 1, 1, 0, z] + 32*zeta[2] - 
      32*z*zeta[2] - 18*H[-1, -1, z]*zeta[2] + 14*H[-1, 0, z]*zeta[2] - 
      72*H[-1, 1, z]*zeta[2] - 36*H[0, -1, z]*zeta[2] + 
      16*H[0, 0, z]*zeta[2] + 56*H[0, 1, z]*zeta[2] - 
      72*H[1, -1, z]*zeta[2] + 24*H[1, 0, z]*zeta[2] + 
      32*H[1, 1, z]*zeta[2] + 18*zeta[4] + 20*Zeta[3] - 20*z*Zeta[3] + 
      46*H[-1, z]*Zeta[3] + 10*H[0, z]*Zeta[3] + 16*H[1, z]*Zeta[3])))/
  (MV^6*(1 - z)^(4*eps));



MI[27][z,eps] = ((1 - z)^(1 - 4*eps)*z^(3 + 2*eps)*(eps^(-2) + 4/eps - 8*(-2 + zeta[2]) - 
    4*eps*(-16 + 8*zeta[2] + 5*Zeta[3])))/MV^6 + 
 ((1 - z)^(1 - 4*eps)*z^(3 + 2*eps)*(-16 + 16*z^2 + 
    (-1 + z^2 - 2*H[0, z])/eps^2 - 8*H[-1, -1, 0, z] + 
    4*H[-1, 0, 0, z] - 16*H[-1, 1, 0, z] - 4*H[0, -1, 0, z] + 
    8*H[0, 0, 0, z] + 4*H[0, 1, 0, z] - 16*H[1, -1, 0, z] + 
    8*H[1, 0, 0, z] - 32*H[1, 1, 0, z] + 8*zeta[2] - 8*z^2*zeta[2] - 
    20*H[-1, z]*zeta[2] + 18*H[0, z]*zeta[2] - 40*H[1, z]*zeta[2] + 
    (-4 + 4*z^2 + 4*H[-1, 0, z] - 2*H[0, 0, z] + 8*H[1, 0, z] + 
      10*zeta[2])/eps + 34*Zeta[3] + 
    eps*(-64 + 64*z^2 + 16*H[-1, -1, -1, 0, z] - 8*H[-1, -1, 0, 0, z] + 
      32*H[-1, -1, 1, 0, z] + 8*H[-1, 0, -1, 0, z] - 
      16*H[-1, 0, 0, 0, z] - 8*H[-1, 0, 1, 0, z] + 
      32*H[-1, 1, -1, 0, z] - 16*H[-1, 1, 0, 0, z] + 
      64*H[-1, 1, 1, 0, z] + 4*H[0, -1, -1, 0, z] + 
      2*H[0, -1, 0, 0, z] + 16*H[0, -1, 1, 0, z] + 
      4*H[0, 0, -1, 0, z] - 18*H[0, 0, 0, 0, z] - 36*H[0, 0, 1, 0, z] + 
      16*H[0, 1, -1, 0, z] - 28*H[0, 1, 0, 0, z] - 
      16*H[0, 1, 1, 0, z] + 32*H[1, -1, -1, 0, z] - 
      16*H[1, -1, 0, 0, z] + 64*H[1, -1, 1, 0, z] + 
      16*H[1, 0, -1, 0, z] - 32*H[1, 0, 0, 0, z] - 
      16*H[1, 0, 1, 0, z] + 64*H[1, 1, -1, 0, z] - 
      32*H[1, 1, 0, 0, z] + 128*H[1, 1, 1, 0, z] + 32*zeta[2] - 
      32*z^2*zeta[2] + 40*H[-1, -1, z]*zeta[2] - 36*H[-1, 0, z]*zeta[2] + 
      80*H[-1, 1, z]*zeta[2] + 18*H[0, -1, z]*zeta[2] - 
      18*H[0, 0, z]*zeta[2] - 8*H[0, 1, z]*zeta[2] + 
      80*H[1, -1, z]*zeta[2] - 72*H[1, 0, z]*zeta[2] + 
      160*H[1, 1, z]*zeta[2] - 114*zeta[4] + 20*Zeta[3] - 20*z^2*Zeta[3] - 
      68*H[-1, z]*Zeta[3] + 6*H[0, z]*Zeta[3] - 136*H[1, z]*Zeta[3])))/
  (MV^6*(1 - z^2));



MI[28][z,eps] = ((1 - z)^(1 - 4*eps)*z^(2 + 2*eps)*(-eps^(-2) - 4/eps + 8*(-2 + zeta[2]) + 
    4*eps*(-16 + 8*zeta[2] + 5*Zeta[3])))/MV^6 + 
 (z^(2 + 2*eps)*(((1 - z)*Sqrt[1 + 4*z] + Sqrt[1 + 4*z]*H[0, z])/eps^2 + 
    5*H[-1/4, 0, 0, z] - (5*H[-1/4, -r0/4, 0, 1])/2 + 
    (5*H[-1/4, -r0/4, 0, z])/2 + (13/2 + (11*Sqrt[1 + 4*z])/2)*
     H[0, 0, 0, z] + (10 + 8*Sqrt[1 + 4*z])*H[0, 1, 0, z] + 
    (5*Sqrt[1 + 4*z]*H[0, -r0/4, 0, z])/2 + (10 + 6*Sqrt[1 + 4*z])*
     H[1, 0, 0, z] + 16*Sqrt[1 + 4*z]*H[1, 1, 0, z] + 
    5*H[1, -r0/4, 0, z] + (13/4 + (5*Sqrt[1 + 4*z])/2)*
     H[-r0/4, 0, 0, z] + 5*H[-r0/4, 0, 1, 1] + 5*H[-r0/4, 1, 0, z] - 
    (5*Sqrt[1 + 4*z]*H[-r0/4, -r0/4, 0, 1])/4 + 
    (5*Sqrt[1 + 4*z]*H[-r0/4, -r0/4, 0, z])/4 + 
    26*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, {3/2, 3/2, 3/2}, -1/4] + 
    5*PolyLog[3, -4] - 4*H[-1/4, z]*zeta[2] - 20*Log[2]*zeta[2] + 
    4*Log[5]*zeta[2] + 20*Log[1 + Sqrt[5]]*zeta[2] + 
    ((-5/2 - (3*Sqrt[1 + 4*z])/2)*H[0, 0, z] - 4*Sqrt[1 + 4*z]*
       H[1, 0, z] - (5*H[-r0/4, 0, z])/4 + Sqrt[1 + 4*z]*
       (4 - 4*z - 4*zeta[2]) + 2*zeta[2])/eps + 
    H[0, z]*(10*zeta[2] - 4*Sqrt[1 + 4*z]*zeta[2]) + 
    H[-r0/4, z]*(5*zeta[2] - 2*Sqrt[1 + 4*z]*zeta[2]) + 
    H[1, z]*(-8*zeta[2] + 16*Sqrt[1 + 4*z]*zeta[2]) - 3*Zeta[3] + 
    Sqrt[1 + 4*z]*(16 - 16*z - 20*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, 
        {3/2, 3/2, 3/2}, -1/4] - 8*zeta[2] + 8*z*zeta[2] + 
      20*ArcCsch[2]*zeta[2] - 4*Sqrt[5]*ArcCsch[2]*zeta[2] + 
      28*Log[2]*zeta[2] - 4*Sqrt[5]*Log[2]*zeta[2] - 
      28*Log[1 + Sqrt[5]]*zeta[2] + 4*Sqrt[5]*Log[1 + Sqrt[5]]*zeta[2] + 
      4*Zeta[3]) + eps*(10*H[-1/4, -1/4, 0, 0, 1] - 
      10*H[-1/4, -1/4, 0, 0, z] + 5*H[-1/4, -1/4, -r0/4, 0, 1] - 
      5*H[-1/4, -1/4, -r0/4, 0, z] - 13*H[-1/4, 0, 0, 0, z] - 
      20*H[-1/4, 0, 0, 1, 1] - 20*H[-1/4, 0, 1, 0, z] - 
      5*H[-1/4, 0, -r0/4, 0, 1] - 20*H[-1/4, 1, 0, 0, z] - 
      10*H[-1/4, 1, -r0/4, 0, z] - (7*H[-1/4, -r0/4, 0, 0, 1])/2 - 
      (13*H[-1/4, -r0/4, 0, 0, z])/2 - 10*H[-1/4, -r0/4, 0, 1, 1] - 
      10*H[-1/4, -r0/4, 1, 0, z] - 10*Sqrt[1 + 4*z]*H[0, -1/4, 0, 0, z] + 
      (-5 + 5*Sqrt[1 + 4*z])*H[0, -1/4, -r0/4, 0, 1] - 
      5*Sqrt[1 + 4*z]*H[0, -1/4, -r0/4, 0, z] + 
      (-27/2 - (37*Sqrt[1 + 4*z])/2)*H[0, 0, 0, 0, z] + 
      (-31 - 25*Sqrt[1 + 4*z])*H[0, 0, 1, 0, z] + (5 - 5*Sqrt[1 + 4*z])*
       H[0, 0, -r0/4, 0, 1] - 5*Sqrt[1 + 4*z]*H[0, 0, -r0/4, 0, z] + 
      (-26 - 24*Sqrt[1 + 4*z])*H[0, 1, 0, 0, z] + (-40 - 32*Sqrt[1 + 4*z])*
       H[0, 1, 1, 0, z] - 10*Sqrt[1 + 4*z]*H[0, 1, -r0/4, 0, z] + 
      (7/2 - (7*Sqrt[1 + 4*z])/2)*H[0, -r0/4, 0, 0, 1] - 
      (23*Sqrt[1 + 4*z]*H[0, -r0/4, 0, 0, z])/2 + (10 - 10*Sqrt[1 + 4*z])*
       H[0, -r0/4, 0, 1, 1] - 10*Sqrt[1 + 4*z]*H[0, -r0/4, 1, 0, z] - 
      (5*Sqrt[1 + 4*z]*H[0, -r0/4, -r0/4, 0, z])/2 - 
      20*H[1, -1/4, 0, 0, z] - 10*H[1, -1/4, -r0/4, 0, z] + 
      (-26 - 22*Sqrt[1 + 4*z])*H[1, 0, 0, 0, z] + (-40 - 32*Sqrt[1 + 4*z])*
       H[1, 0, 1, 0, z] - 10*Sqrt[1 + 4*z]*H[1, 0, -r0/4, 0, z] + 
      (-40 - 24*Sqrt[1 + 4*z])*H[1, 1, 0, 0, z] - 
      64*Sqrt[1 + 4*z]*H[1, 1, 1, 0, z] - 20*H[1, 1, -r0/4, 0, z] + 
      (-13 - 10*Sqrt[1 + 4*z])*H[1, -r0/4, 0, 0, z] - 
      20*H[1, -r0/4, 1, 0, z] - 5*Sqrt[1 + 4*z]*H[1, -r0/4, -r0/4, 0, 
        z] + 5*Sqrt[1 + 4*z]*H[-r0/4, -1/4, 0, 0, 1] - 
      5*Sqrt[1 + 4*z]*H[-r0/4, -1/4, 0, 0, z] + 
      (5*Sqrt[1 + 4*z]*H[-r0/4, -1/4, -r0/4, 0, 1])/2 - 
      (5*Sqrt[1 + 4*z]*H[-r0/4, -1/4, -r0/4, 0, z])/2 + 
      (9/4 - (17*Sqrt[1 + 4*z])/2)*H[-r0/4, 0, 0, 0, 1] + 
      (-27/4 - (13*Sqrt[1 + 4*z])/2)*H[-r0/4, 0, 0, 0, z] + 
      (7 - 10*Sqrt[1 + 4*z])*H[-r0/4, 0, 0, 1, 1] + 
      (25*H[-r0/4, 0, 1, 0, 1])/2 + (-31/2 - 10*Sqrt[1 + 4*z])*
       H[-r0/4, 0, 1, 0, z] + 20*H[-r0/4, 0, 1, 1, 1] - 
      (5*Sqrt[1 + 4*z]*H[-r0/4, 0, -r0/4, 0, 1])/2 + 
      (-13 - 10*Sqrt[1 + 4*z])*H[-r0/4, 1, 0, 0, z] - 
      20*H[-r0/4, 1, 1, 0, z] - 5*Sqrt[1 + 4*z]*H[-r0/4, 1, -r0/4, 0, 
        z] - (7*Sqrt[1 + 4*z]*H[-r0/4, -r0/4, 0, 0, 1])/4 - 
      (13*Sqrt[1 + 4*z]*H[-r0/4, -r0/4, 0, 0, z])/4 - 
      5*Sqrt[1 + 4*z]*H[-r0/4, -r0/4, 0, 1, 1] - 
      5*Sqrt[1 + 4*z]*H[-r0/4, -r0/4, 1, 0, z] + 
      52*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, {3/2, 3/2, 3/2}, -1/4]*
       Log[5] + H[-r0/4, 0, 1, 1]*(10*Log[5] + Sqrt[1 + 4*z]*
         (20*Log[2] - 20*Log[1 + Sqrt[5]])) + H[-1/4, -r0/4, 0, 1]*
       (5*H[-1/4, z] + 10*H[1, z] + (5*Sqrt[1 + 4*z]*H[-r0/4, z])/2 - 
        5*Log[5] + Sqrt[1 + 4*z]*(-10*Log[2] + 10*Log[1 + Sqrt[5]])) + 
      10*Log[5]*PolyLog[3, -4] + 13*PolyLog[4, -4] - 
      160*Sqrt[1 + 4*z]*Log[1 + Sqrt[5]]^2*zeta[2]/2 + 
      8*H[-1/4, -1/4, z]*zeta[2] - 20*H[-1/4, 0, z]*zeta[2] + 
      16*H[-1/4, 1, z]*zeta[2] - 10*H[-1/4, -r0/4, z]*zeta[2] + 
      8*Sqrt[1 + 4*z]*H[0, -1/4, z]*zeta[2] - 160*Sqrt[1 + 4*z]*
       Log[2]^2*zeta[2]/2 -6*Log[5]^2*zeta[2] - 
      6*Sqrt[1 + 4*z]*H[0, -r0/4, z]*zeta[2] + 16*H[1, -1/4, z]*zeta[2] - 
      4*Sqrt[1 + 4*z]*H[-r0/4, -1/4, 1]*zeta[2] + 
      4*Sqrt[1 + 4*z]*H[-r0/4, -1/4, z]*zeta[2] + 
      5*Sqrt[1 + 4*z]*H[-r0/4, -r0/4, 1]*zeta[2] - 
      5*Sqrt[1 + 4*z]*H[-r0/4, -r0/4, z]*zeta[2] + 
      40*ArcCsch[2]*Log[5]*zeta[2] + 40*Log[2]*Log[5]*zeta[2] + 
      20*PolyLog[2, -4]*zeta[2] - PolyLog[2,-1/Sqrt[5]]*
       (80*zeta[2] - 80*Sqrt[1 + 4*z]*zeta[2]) + 
      H[1, 1, z]*(32*zeta[2] - 64*Sqrt[1 + 4*z]*zeta[2]) + 
      H[0, 1, z]*(-40*zeta[2] - 16*Sqrt[1 + 4*z]*zeta[2]) + 
      H[-r0/4, 0, z]*((-11*zeta[2])/2 - 10*Sqrt[1 + 4*z]*zeta[2]) + 
      H[0, 0, z]*(-11*zeta[2] - 5*Sqrt[1 + 4*z]*zeta[2]) + 
      H[1, -r0/4, z]*(-20*zeta[2] + 8*Sqrt[1 + 4*z]*zeta[2]) + 
      H[-r0/4, 1, z]*(-20*zeta[2] + 8*Sqrt[1 + 4*z]*zeta[2]) + 
      H[1, 0, z]*(-40*zeta[2] + 16*Sqrt[1 + 4*z]*zeta[2]) - 109*zeta[4] - 
      8*Log[2]*Zeta[3] - 6*Log[5]*Zeta[3] + 8*Log[1 + Sqrt[5]]*Zeta[3] + 
      H[0, z]*(5*Sqrt[1 + 4*z]*H[-1/4, -r0/4, 0, 1] - 
        10*Sqrt[1 + 4*z]*H[-r0/4, 0, 1, 1] + 
        (5*Sqrt[1 + 4*z]*H[-r0/4, -r0/4, 0, 1])/2 + 
        Sqrt[1 + 4*z]*(-12*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, 
            {3/2, 3/2, 3/2}, -1/4] - 10*PolyLog[3, -4] - 
          40*ArcCsch[2]*zeta[2] + 8*Sqrt[5]*ArcCsch[2]*zeta[2] - 
          16*Log[2]*zeta[2] + 8*Sqrt[5]*Log[2]*zeta[2] - 8*Log[5]*zeta[2] + 
          16*Log[1 + Sqrt[5]]*zeta[2] - 8*Sqrt[5]*Log[1 + Sqrt[5]]*zeta[2] - 
          8*Zeta[3]) + 4*Zeta[3]) + H[-1/4, z]*(-10*H[-r0/4, 0, 1, 1] - 
        52*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, {3/2, 3/2, 3/2}, -1/4] - 
        10*PolyLog[3, -4] + 40*Log[2]*zeta[2] - 8*Log[5]*zeta[2] - 
        40*Log[1 + Sqrt[5]]*zeta[2] + 6*Zeta[3]) + 
      H[1, z]*(-20*H[-r0/4, 0, 1, 1] + 5*Sqrt[1 + 4*z]*
         H[-r0/4, -r0/4, 0, 1] - 104*HypergeometricPFQ[
          {1/2, 1/2, 1/2, 1/2}, {3/2, 3/2, 3/2}, -1/4] - 20*PolyLog[3, -4] + 
        80*Log[2]*zeta[2] - 16*Log[5]*zeta[2] - 80*Log[1 + Sqrt[5]]*zeta[2] + 
        Sqrt[1 + 4*z]*(80*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, 
            {3/2, 3/2, 3/2}, -1/4] - 80*ArcCsch[2]*zeta[2] + 
          16*Sqrt[5]*ArcCsch[2]*zeta[2] - 112*Log[2]*zeta[2] + 
          16*Sqrt[5]*Log[2]*zeta[2] + 112*Log[1 + Sqrt[5]]*zeta[2] - 
          16*Sqrt[5]*Log[1 + Sqrt[5]]*zeta[2] - 16*Zeta[3]) + 12*Zeta[3]) + 
      Sqrt[1 + 4*z]*(64 - 64*z + 104*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, 
          {3/2, 3/2, 3/2}, -1/4]*Log[2] - 104*HypergeometricPFQ[
          {1/2, 1/2, 1/2, 1/2}, {3/2, 3/2, 3/2}, -1/4]*Log[1 + Sqrt[5]] + 
        20*Log[2]*PolyLog[3, -4] - 20*Log[1 + Sqrt[5]]*PolyLog[3, -4] - 
        30*PolyLog[4, -4] - 32*zeta[2] + 32*z*zeta[2] - 
        8*Sqrt[5]*ArcCsch[2]*Log[5]*zeta[2] + 16*Log[2]*Log[5]*zeta[2] - 
        8*Sqrt[5]*Log[2]*Log[5]*zeta[2] + 160*Log[2]*Log[1 + Sqrt[5]]*
         zeta[2] - 16*Log[5]*Log[1 + Sqrt[5]]*zeta[2] + 
        8*Sqrt[5]*Log[5]*Log[1 + Sqrt[5]]*zeta[2] + 8*PolyLog[2, -4]*
         zeta[2] - 80*PolyLog[2, -(1/Sqrt[5])]*zeta[2] + 17*zeta[4] - 
        20*Zeta[3] + 20*z*Zeta[3] - 12*Log[2]*Zeta[3] + 
        12*Log[1 + Sqrt[5]]*Zeta[3]) + H[-r0/4, z]*
       (-5*Sqrt[1 + 4*z]*H[-r0/4, 0, 1, 1] + 2*Zeta[3] + 
        Sqrt[1 + 4*z]*(-26*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, 
            {3/2, 3/2, 3/2}, -1/4] - 5*PolyLog[3, -4] + 20*Log[2]*zeta[2] - 
          4*Log[5]*zeta[2] - 20*Log[1 + Sqrt[5]]*zeta[2] + 3*Zeta[3])))))/
  (MV^6*(1 - z)^(4*eps)*Sqrt[1 + 4*z]);



MI[29][z,eps] = MI[28][z,eps] ;



MI[30][z,eps] = (z^(2 + 2*eps)*(-eps^(-3) + (8*zeta[2])/eps - 16*eps*zeta[4] + 20*Zeta[3]))/
  (MV^6*(1 - z)^(4*eps)) + 
 (z^(2 + 2*eps)*(H[0, z]/eps^2 - 4*H[0, 0, 0, z] + 2*H[0, 1, 0, z] + 
    2*H[1, 0, 0, z] + 24*H[1, 1, 0, z] + (-6*H[1, 0, z] - 6*zeta[2])/
     eps - 6*H[0, z]*zeta[2] + 24*H[1, z]*zeta[2] - 22*Zeta[3] + 
    eps*(16*H[0, 0, 0, 0, z] + 16*H[0, 0, 1, 0, z] + 
      14*H[0, 1, 0, 0, z] - 8*H[0, 1, 1, 0, z] + 14*H[1, 0, 0, 0, z] - 
      20*H[1, 0, 1, 0, z] - 8*H[1, 1, 0, 0, z] - 96*H[1, 1, 1, 0, z] + 
      16*H[0, 0, z]*zeta[2] - 8*H[0, 1, z]*zeta[2] + 
      28*H[1, 0, z]*zeta[2] - 96*H[1, 1, z]*zeta[2] + 37*zeta[4] + 
      6*H[0, z]*Zeta[3] + 64*H[1, z]*Zeta[3])))/(MV^6*(1 - z)^(4*eps));





==> anc/W_XS.m <==
(* ---------------------------------------------------------------------------------- *)
(*           W^{+/-} production. Total partonic cross sections                        *)
(* ---------------------------------------------------------------------------------- *)

(* ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*  Definitions:                                                      *)
(*       CA = Nc;                                                     *)
(*       CF = (Nc^2 - 1)/(2 Nc);                                      *)
(*       SW = Sin[Theta_w];                                           *)
(*       AW[eps_]:= Gamma[1+eps]^2 (4 Pi mu^2/MW^2)^(2 eps);          *)
(*       sigma0[i_,j_][z_] := Pi^2/Nc Alfa/(SW^2) CKM[i,j]^2 z/MW^2;  *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)


(* ---------------------------------------------------------------------------------- *)
(*                        q_i qbar_j -> W^{+/-} gluon gamma                           *)
(* ---------------------------------------------------------------------------------- *)

sigma[qi,qbarj][z_,eps_] := 4 sigma0[i,j][z] CF Alfa/(2 Pi) AlfaS/(2 Pi) AW[eps] Sum[P[n][z] eps^n,{n,-4,0}];

P[-4][z_] := Delta[1 - z]*(Q[i]^2 + Q[j]^2)/2;

P[-3][z_] := -(Delta[1 - z]*Q[i]*Q[j]) - (1 + z^2)*PlusD[1/(1 - z)]*(Q[i]^2 + Q[j]^2);

P[-2][z_] := ((5 + 2*z + 5*z^2)*PlusD[1/(1 - z)]*Q[i]*Q[j])/3 - 
 (5*(1 - z)*(Q[i]^2 + Q[j]^2))/6 - ((2 + 3*z^2)*Log[z]*(Q[i]^2 + Q[j]^2))/
  (1 - z) + 4*(1 + z^2)*PlusD[Log[1 - z]/(1 - z)]*(Q[i]^2 + Q[j]^2) + 
 Delta[1 - z]*(-(Q[i]*Q[j]) + ((Q[i]^2 + Q[j]^2)*(1 - 8*zeta[2]))/2);

P[-1][z_] := 2*(Q[i] - Q[j])^2 - (4*(5 + 2*z + 5*z^2)*PlusD[Log[1 - z]/(1 - z)]*Q[i]*Q[j])/
  3 + (10*(1 - z)*Log[1 - z]*(Q[i]^2 + Q[j]^2))/3 - 
 8*(1 + z^2)*PlusD[Log[1 - z]^2/(1 - z)]*(Q[i]^2 + Q[j]^2) + 
 ((10*(1 + z^2)*Log[1 - z]*Log[z])/(1 - z) + 2*(1 + z)*PolyLog[2, z])*
  (Q[i]^2 + Q[j]^2) + ((1 - z)*(148*Q[i]*Q[j] - 209*(Q[i]^2 + Q[j]^2)))/36 + 
 (Log[z]*(2*(2 + z + 2*z^2)*Q[i]*Q[j] - ((4 - 9*z + 5*z^2)*(Q[i]^2 + Q[j]^2))/
     2))/(1 - z) + Log[z]^2*(((1 + z^2)*Q[i]*Q[j])/(2*(1 - z)) - 
   ((19 + 29*z^2)*(Q[i]^2 + Q[j]^2))/(8*(1 - z))) + 
 PlusD[1/(1 - z)]*(-2*(Q[i] - Q[j])^2 + 2*(3 + 5*z^2)*(Q[i]^2 + Q[j]^2)*
    zeta[2]) + Delta[1 - z]*(-2*Q[i]*Q[j]*(1 - 4*zeta[2]) - 
   (Q[i]^2 + Q[j]^2)*(-1 + 10*Zeta[3]));

P[0][z_] := 4*(Q[i] - Q[j])^2 - ((1 - z)^2*(Q[i] - Q[j])^2)/4 - 
 (20*(1 - z)*Log[1 - z]^2*(Q[i] - Q[j])^2)/3 - 32*Log[1 - z]^2*Q[i]*Q[j] + 
 32*PlusD[Log[1 - z]^2/(1 - z)]*Q[i]*Q[j] - 
 (8*(3 + 2*z^2)*Log[1 - z]^2*Log[z]*(Q[i]^2 + Q[j]^2))/(1 - z) + 
 (32*(1 + z^2)*PlusD[Log[1 - z]^3/(1 - z)]*(Q[i]^2 + Q[j]^2))/3 - 
 8*(1 + z)*Log[1 - z]*PolyLog[2, z]*(Q[i]^2 + Q[j]^2) - 
 (1 + z)*PolyLog[3, 1 - z]*(Q[i]*Q[j] + 8*(Q[i]^2 + Q[j]^2)) - 
 ((1 - z)*(-1444*Q[i]*Q[j] + 1181*(Q[i]^2 + Q[j]^2)))/54 + 
 (Log[z]*PolyLog[2, z]*((-5 + (2 - 3*z)*z)*Q[i]*Q[j] + 
    (3 - z - 6*z^2)*(Q[i]^2 + Q[j]^2)))/(1 - z) + 
 (Log[1 - z]*Log[z]^2*(-2*Q[i]*Q[j] + (23*(1 + z^2)*(Q[i]^2 + Q[j]^2))/2))/
  (1 - z) + (Log[1 - z]*Log[z]*(-2*(103 + 40*z + 88*z^2 + 6*z^3 + 3*z^4)*Q[i]*
     Q[j] + (1 - z)^2*(109 + 12*z + 3*z^2)*(Q[i]^2 + Q[j]^2)))/(12*(1 - z)) + 
 (Log[z]^3*(((2 + z + z^2)*Q[i]*Q[j])/3 - 
    ((47 + 4*z + 65*z^2)*(Q[i]^2 + Q[j]^2))/24))/(1 - z) + 
 PolyLog[2, z]*(((-7 + z + 9*z^2 + 3*z^3)*Q[i]*Q[j])/6 + 
   ((13 + 23*z - 9*z^2 - 3*z^3)*(Q[i]^2 + Q[j]^2))/12) + 
 (Log[z]*(-2*(-74 + 59*z - 48*z^2 + 3*z^3)*Q[i]*Q[j] + 
    (-188 + 329*z - 204*z^2 + 3*z^3)*(Q[i]^2 + Q[j]^2)))/(12*(1 - z)) + 
 (Log[z]^2*(2*(64 + z*(16 + z*(31 + 3*z*(2 + z))))*Q[i]*Q[j] - 
    (67 + (-2 + z)*z*(64 + 3*z*(4 + z)))*(Q[i]^2 + Q[j]^2)))/(24*(1 - z)) + 
 ((1 - z)*Log[1 - z]*(-148*Q[i]*Q[j] + (Q[i]^2 + Q[j]^2)*
     (209 - 360*zeta[2])))/9 + 
 ((-2*(-64 - 41*z + 9*z^2 + 3*z^3)*Q[i]*Q[j] + (29 - 53*z + 9*z^2 + 3*z^3)*
     (Q[i]^2 + Q[j]^2))*zeta[2])/6 + 
 (Log[z]*((-5 + (4 - 9*z)*z)*Q[i]*Q[j] + (15 + z*(-2 + 25*z))*
     (Q[i]^2 + Q[j]^2))*zeta[2])/(1 - z) + 
 (PlusD[Log[1 - z]/(1 - z)]*(-144*Q[i]*Q[j] + 72*(Q[i]^2 + Q[j]^2) - 
    576*(Q[i]^2 + Q[j]^2)*zeta[2]))/9 + 
 (Log[1 - z]*(144*Q[i]*Q[j] + 72*(Q[i]^2 + Q[j]^2)*(-1 + 10*zeta[2])))/9 + 
 (2*((5 + z*(-2 + 5*z))*Q[i]*Q[j] + (-1 + z + 3*z^2)*(Q[i]^2 + Q[j]^2))*
   (PolyLog[3, z] - Zeta[3]))/(1 - z) + PlusD[1/(1 - z)]*
  (-4*(Q[i] - Q[j])^2 - 32*Q[i]*Q[j]*zeta[2] + 20*(1 + z^2)*(Q[i]^2 + Q[j]^2)*
    Zeta[3]) + Delta[1 - z]*
  (-2*(Q[i]^2 + Q[j]^2)*(-1 + 2*zeta[2] - 4*zeta[4]) + 
   4*Q[i]*Q[j]*(-1 + 2*zeta[2] + 5*Zeta[3]));




(* ------------------------------------------------------------------------------------- *)
(*                        q_i gluon    -> W^{+/-} q_j gamma                              *)
(*                        qbar_i gluon -> W^{+/-} qbar_j gamma                           *)
(* ------------------------------------------------------------------------------------- *)

(* ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*  For each of the following processes we have a specific choice for the charges: *)
(*        1) up gluon -> W+ down gamma                                             *)
(*        1) {Q[i] -> 2/3, Q[j] -> -1/3};                                          *)
(*                                                                                 *)
(*        2) up_bar gluon -> W- down_bar gamma                                     *)
(*        2) {Q[i] -> -2/3, Q[j] -> 1/3};                                          *)
(*                                                                                 *)           
(*        3) down gluon -> W- up gamma                                             *)
(*        3) {Q[i] -> -1/3, Q[j] -> 2/3};                                          *)
(*                                                                                 *)                                                                              
(*        4) down_bar gluon -> W+ up_bar gamma                                     *)
(*        4) {Q[i] -> 1/3, Q[j] -> -2/3};                                          *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)

sigma[qi,gluon][z_,eps_] := 2 sigma0[i,j][z] Alfa/(2 Pi) AlfaS/(2 Pi) AW[eps] Sum[Q[n][z] eps^n,{n,-3,0}];

Q[-3][z_] := -(((1 - z)^2 + z^2)/2 *(Q[i]^2 + Q[j]^2))/2;

Q[-2][z_] := (((1 - z)^2 + z^2)*Q[i]*Q[j])/2 + (-11/16 + (15*z)/4 - (13*z^2)/4)*Q[j]^2 + 
 ((1 - 2*z)*Log[z]*(Q[i]^2 - 4*Q[j]^2))/40 + (-3/8 + 2*z - (13*z^2)/8)*
  (Q[i]^2 - Q[j]^2) + (((1 - z)^2 + z^2)*(4*Log[1 - z] - (21*Log[z])/10)*
   (Q[i]^2 + Q[j]^2))/4 - (9*z^2*Log[z]*(Q[i]^2 + Q[j]^2))/20;

Q[-1][z_] := (7/6 - (61*z)/12 + (53*z^2)/12)*Q[i]*Q[j] + (7/12 - (17*z)/6 + 3*z^2)*Log[z]*
  Q[i]*Q[j] + (-41/48 + (583*z)/48 - (289*z^2)/24)*Q[j]^2 + 
 (11/4 - 15*z + 13*z^2)*Log[1 - z]*Q[j]^2 + (-7/48 + (28*z)/3 - (39*z^2)/4)*
  Log[z]*Q[j]^2 + (-7/48 + (71*z)/12 - (289*z^2)/48)*(Q[i]^2 - Q[j]^2) + 
 (3/2 - 8*z + (13*z^2)/2)*Log[1 - z]*(Q[i]^2 - Q[j]^2) + 
 (1/12 + (59*z)/12 - (39*z^2)/8)*Log[z]*(Q[i]^2 - Q[j]^2) + 
 (1 - 2*z)*PolyLog[2, z]*(Q[i]^2 + Q[j]^2/2) - 
 (((1 - z)^2 + z^2)*PolyLog[2, z]*(Q[i]^2 + Q[j]^2/2))/2 - 
 2*((1 - z)^2 + z^2)*Log[1 - z]^2*(Q[i]^2 + Q[j]^2) - 
 (((1 - z)^2 + z^2)*Log[z]^2*((5*Q[i]^2)/4 + (13*Q[j]^2)/8))/2 - 
 (z^2*Log[z]^2*(4*Q[i]^2 + 3*Q[j]^2))/8 + 
 (((1 - z)^2 + z^2)*Log[1 - z]*Log[z]*(10*Q[i]^2 + 11*Q[j]^2))/4 - 
 z^2*Q[j]^2*zeta[2] + (3/2 - 3*z + 5*z^2)*(Q[i]^2 + Q[j]^2)*zeta[2] + 
 (((1 - z)^2 + z^2)*Q[i]*Q[j]*(Log[z]^2/2 - Log[1 - z]*(4 + Log[z]) - 
    PolyLog[2, z] + 2*zeta[2]))/2;

Q[0][z_] := (-55/288 + (1499*z)/72 - (6157*z^2)/288)*Q[i]^2 + 
 (89/18 - (761*z)/36 + (157*z^2)/9)*Q[i]*Q[j] + 
 (-14/3 + (61*z)/3 - (53*z^2)/3)*Log[1 - z]*Q[i]*Q[j] + 
 (-2 + 1/(2*(1 - z)) - (433*(1 - z))/36 + (53*(1 - z)^2)/4)*Log[z]*Q[i]*
  Q[j] + (-25/4 + 16*z - (29*z^2)/2)*Log[1 - z]*Log[z]*Q[i]*Q[j] + 
 (4 + 1/(4*(1 - z)^2) - 3/(2*(1 - z)) - (37*(1 - z))/4 + (29*(1 - z)^2)/4)*
  Log[z]^2*Q[i]*Q[j] + (-47/12 + (14*z)/3 - (5*z^2)/2)*PolyLog[2, z]*Q[i]*
  Q[j] + z^2*((Log[1 - z]*Log[z]^2)/2 - 5*Log[z]*Log[1 + z] - 
   5*PolyLog[2, -z] + Log[z]*PolyLog[2, z] + PolyLog[3, 1 - z] - 
   PolyLog[3, z])*Q[i]*Q[j] + (-433/288 + (377*z)/18 - (5869*z^2)/288)*
  Q[j]^2 + (-11/2 + 30*z - 26*z^2)*Log[1 - z]^2*Q[j]^2 - 
 2*z^2*Log[1 - z]^2*Log[z]*Q[j]^2 + (-3 + 16*z - 13*z^2)*Log[1 - z]^2*
  (Q[i]^2 - Q[j]^2) - (((1 - z)^2 + z^2)*PolyLog[3, z]*(3*Q[i]^2 + Q[j]^2/2))/
  2 + (8*((1 - z)^2 + z^2)*Log[1 - z]^3*(Q[i]^2 + Q[j]^2))/3 - 
 2*(3 - 6*z + 4*z^2)*Log[1 - z]^2*Log[z]*(Q[i]^2 + Q[j]^2) + 
 2*(2*z^2 + (-(1 - z)^2 - z^2)/2)*Log[1 - z]*PolyLog[2, z]*
  (2*Q[i]^2 + Q[j]^2) + 2*(2*z^2 + (-(1 - z)^2 - z^2)/2)*PolyLog[3, 1 - z]*
  (2*Q[i]^2 + Q[j]^2) + 2*z^2*PolyLog[3, z]*(3*Q[i]^2 + Q[j]^2) + 
 (((1 - z)^2 + z^2)*Log[1 - z]*Log[z]^2*(26*Q[i]^2 + 29*Q[j]^2))/8 + 
 Log[z]*(((56 + 1940*z - 4669*z^2 + 2601*z^3)*Q[i]^2)/(144*(1 - z)) + 
   ((11 + 2275*z - 2601*z^2)*Q[j]^2)/144) + 
 Log[z]^2*(((-2 + 106*z - 285*z^2 + 268*z^3 - 91*z^4)*Q[i]^2)/
    (16*(1 - z)^2) + ((-5 + 188*z - 206*z^2)*Q[j]^2)/32) + 
 Log[z]^3*(((-15 + 30*z - 38*z^2)*Q[i]^2)/24 + ((-33 + 66*z - 80*z^2)*Q[j]^2)/
    48) + PolyLog[2, z]*(((49 - 4*z - 39*z^2)*Q[i]^2)/12 + 
   ((59 - 44*z - 42*z^2)*Q[j]^2)/24) + Log[z]*PolyLog[2, z]*
  ((3/2 - 3*z - 2*z^2)*Q[i]^2 + ((1 - 2*z - 3*z^2)*Q[j]^2)/2) + 
 Log[1 - z]*Log[z]*((5*(3 - 16*z + 13*z^2)*Q[i]^2)/4 + 
   ((27 - 156*z + 142*z^2)*Q[j]^2)/8) + 
 Log[1 - z]*(((7 - 284*z + 289*z^2)*Q[i]^2)/12 + 
   ((34 - 299*z + 289*z^2)*Q[j]^2)/12) + (11/12 - (5*z)/3 - 4*z^2)*Q[i]*Q[j]*
  zeta[2] + 4*z^2*Log[1 - z]*Q[j]^2*zeta[2] - 2*(3 - 6*z + 10*z^2)*Log[1 - z]*
  (Q[i]^2 + Q[j]^2)*zeta[2] + Log[z]*((4 - 8*z + 11*z^2)*Q[i]^2 + 
   ((17 - 34*z + 44*z^2)*Q[j]^2)/4)*zeta[2] + 
 (((-13 - 188*z + 195*z^2)*Q[i]^2)/12 + ((-5 - 244*z + 318*z^2)*Q[j]^2)/24)*
  zeta[2] + (((1 - z)^2 + z^2)*Q[i]*Q[j]*(-5*Log[1 - z]*Log[z]^2 + 
    (2*Log[z]^3)/3 + 4*Log[1 - z]^2*(2 + Log[z]) + 2*Log[z]*Log[1 + z] + 
    (2 - 2*Log[z])*PolyLog[2, -z] + 4*Log[1 - z]*PolyLog[2, z] - 
    8*Log[z]*PolyLog[2, z] + 2*PolyLog[3, 1 - z] + 4*PolyLog[3, -z] + 
    10*PolyLog[3, z] - 8*Log[1 - z]*zeta[2] + Log[z]*zeta[2]))/2 + 
 (-1/2 + z)*Q[i]*Q[j]*Zeta[3] + ((13/2 - 13*z + 7*z^2)*Q[i]^2 + 
   ((7 - 14*z + 10*z^2)*Q[j]^2)/2)*Zeta[3];

(* ------------------------------------------------------------------------------------- *)
(*                        q_i gamma    -> W^{+/-} q_j gluon                              *)
(*                        qbar_i gamma -> W^{+/-} qbar_j gluon                           *)
(* ------------------------------------------------------------------------------------- *)

(* ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*  For each of the following processes we have a specific choice for the charges: *)
(*        1) up gamma  -> W+ down gluon                                            *)
(*        1) {Q[i] -> 2/3, Q[j] -> -1/3};                                          *)
(*                                                                                 *)
(*        2) up_bar gamma -> W- down_bar gluon                                     *)
(*        2) {Q[i] -> -2/3, Q[j] -> 1/3};                                          *)
(*                                                                                 *)           
(*        3) down gamma -> W- up gluon                                             *)
(*        3) {Q[i] -> -1/3, Q[j] -> 2/3};                                          *)
(*                                                                                 *)                                                                                 
(*        4) down_bar gamma -> W+ up_bar gluon                                     *)
(*        4) {Q[i] -> 1/3, Q[j] -> -2/3};                                          *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)

sigma[qi,gamma][z_,eps_] := 4 sigma0[i,j][z] CA CF Alfa/(2 Pi) AlfaS/(2 Pi) AW[eps] Sum[G[n][z] eps^n,{n,-3,0}];

G[-3][z_]:= -(((1 - z)^2 + z^2)*Q[j]^2)/2;

G[-2][z_]:= (3*(1 - z^2)*Q[i]^2)/4 + ((1 + (1 - z)^2)*(Q[i] - Q[j])^2)/(2*z) + 
 ((1 - 2*z^2)*(Q[i] - Q[j])^2)/2 + (-15/16 + (11*z)/4 - (3*z^2)/2)*Q[j]^2 + 
 2*((1 - z)^2 + z^2)*Log[1 - z]*Q[j]^2 + 
 Log[z]*((2 + z + z^2)*Q[i]^2 - 2*(1 + z)*Q[i]*Q[j] - 
   ((9 - 26*z + 32*z^2)*Q[j]^2)/8);

G[-1][z_]:= (-3*(-18 + 5*z + 15*z^2)*Q[i]^2)/8 - 3*(1 - z^2)*Log[1 - z]*Q[i]^2 + 
 (3*(1 + (1 - z)^2)*(Q[i] - Q[j])^2)/(4*z) - 
 (2*(1 + (1 - z)^2)*Log[1 - z]*(Q[i] - Q[j])^2)/z - 
 2*(1 - 2*z^2)*Log[1 - z]*(Q[i] - Q[j])^2 + (-19/4 + (13*z)/4 + 3*z^2)*Q[i]*
  Q[j] - ((27 - 91*z + 80*z^2)*Q[j]^2)/16 + (15/4 - 11*z + 6*z^2)*Log[1 - z]*
  Q[j]^2 + (((1 - z)^2 + z^2)*(-8*Log[1 - z]^2 + (19*Log[1 - z]*Log[z])/2)*
   Q[j]^2)/2 + Log[z]^2*(((10 + 5*z + 6*z^2)*Q[i]^2)/4 - 
   (5*(1 + z)*Q[i]*Q[j])/2 - ((19 - 58*z + 76*z^2)*Q[j]^2)/16) + 
 Log[z]*(-((-17 - 4*z + 38*z^2)*Q[i]^2)/8 + (2 - z + 8*z^2)*Q[i]*Q[j] - 
   ((59 - 112*z + 160*z^2)*Q[j]^2)/16) + 
 (4*(2 + z + z^2)*Q[i]^2 - 8*(1 + z)*Q[i]*Q[j] + ((1 + 14*z - 26*z^2)*Q[j]^2)/
    4)*(PolyLog[2, z] - zeta[2]) + (17*((1 - z)^2 + z^2)*Q[j]^2*zeta[2])/4;

G[0][z_]:= ((373 - 64*z - 345*z^2)*Q[i]^2)/16 + 6*(1 - z^2)*Log[1 - z]^2*Q[i]^2 + 
 4*(1 - 2*z^2)*Log[1 - z]^2*(Q[i] - Q[j])^2 + (-49/4 + 7*z + (39*z^2)/4)*Q[i]*
  Q[j] + (-3/2 + 3*z - (5*z^2)/2)*Log[1 - z]*Log[z]^2*Q[i]*Q[j] + 
 ((1 - z)^2 - 4*z^2)*(Log[z]*Log[1 + z] + PolyLog[2, -z])*Q[i]*Q[j] - 
 (1 - z)^2*PolyLog[3, 1 - z]*Q[i]*Q[j] + 
 (((1 - z)^2 + z^2)*(-2*Log[z]*PolyLog[2, -z] + 4*PolyLog[3, -z])*Q[i]*Q[j])/
  2 - ((125 - 282*z + 200*z^2)*Q[j]^2)/16 + (-15/2 + 22*z - 12*z^2)*
  Log[1 - z]^2*Q[j]^2 + (((1 - z)^2 + z^2)*((32*Log[1 - z]^3)/3 - 
    36*Log[1 - z]^2*Log[z] - 34*Log[1 - z]*PolyLog[2, z] - 
    34*PolyLog[3, 1 - z])*Q[j]^2)/2 + 
 (((1 - z)^2 + z^2)*Log[1 - z]*Log[z]^2*(Q[i]^2 + (43*Q[j]^2)/4))/2 + 
 Log[z]*PolyLog[2, z]*((21 + 8*z + 12*z^2)*Q[i]^2 + 
   (-47/2 - 15*z - 6*z^2)*Q[i]*Q[j] + ((1 + 22*z - 33*z^2)*Q[j]^2)/2) - 
 4*PolyLog[3, 1 - z]*(4*(2 + z + z^2)*Q[i]^2 - 8*(1 + z)*Q[i]*Q[j] + 
   (-4 + 12*z - 15*z^2)*Q[j]^2) + PolyLog[3, z]*
  ((-21 - 8*z - 10*z^2)*Q[i]^2 + (24 + 16*z + 7*z^2)*Q[i]*Q[j] + 
   ((1 - 58*z + 66*z^2)*Q[j]^2)/4) + 
 Log[1 - z]*((3*(-18 + 5*z + 15*z^2)*Q[i]^2)/2 + (19 - 13*z - 12*z^2)*Q[i]*
    Q[j] + ((27 - 91*z + 80*z^2)*Q[j]^2)/4) + 
 PolyLog[2, z]*((-4 + 2*z - (3*z^2)/2)*Q[i]^2 + 
   ((71 - 4*z + 36*z^2)*Q[i]*Q[j])/4 - ((89 - 12*z + 120*z^2)*Q[j]^2)/8) + 
 Log[z]^3*((5*(4 + 3*z + 2*z^2)*Q[i]^2)/12 + (-7/4 - (7*z)/3 + z^2/6)*Q[i]*
    Q[j] - ((43 - 146*z + 172*z^2)*Q[j]^2)/48) + 
 Log[1 - z]*Log[z]*((5*(-5 + 7*z^2)*Q[i]^2)/2 + (39/4 + 3*z - 23*z^2)*Q[i]*
    Q[j] + ((29 - 212*z + 200*z^2)*Q[j]^2)/8) + 
 (Log[z]*(((111 - 150*z - 84*z^2 + 119*z^3)*Q[i]^2)/8 + 
    ((-21 + 47*z + 26*z^2 - 48*z^3)*Q[i]*Q[j])/4 + 
    ((-135 + 360*z - 553*z^2 + 320*z^3)*Q[j]^2)/16))/(1 - z) + 
 (Log[z]^2*(((17 - 2*z - 121*z^2 + 188*z^3 - 86*z^4)*Q[i]^2)/16 + 
    ((27 - 92*z + 195*z^2 - 230*z^3 + 104*z^4)*Q[i]*Q[j])/8 - 
    ((127 - 534*z + 1063*z^2 - 1048*z^3 + 400*z^4)*Q[j]^2)/32))/(1 - z)^2 + 
 Log[z]*(-2*(8 + 4*z + 5*z^2)*Q[i]^2 + (31/2 + 13*z - z^2)*Q[i]*Q[j] + 
   ((37 - 90*z + 136*z^2)*Q[j]^2)/4)*zeta[2] + 
 ((-6 - 2*z + (31*z^2)/2)*Q[i]^2 - ((39 + 4*z + 100*z^2)*Q[i]*Q[j])/4 + 
   ((123 - 196*z + 280*z^2)*Q[j]^2)/8)*zeta[2] + 
 ((1 + (1 - z)^2)*(Q[i] - Q[j])^2*(2 - 3*Log[1 - z] + 4*Log[1 - z]^2 - 
    5*Log[1 - z]*Log[z] - 5*PolyLog[2, z] + zeta[2]))/z + 
 Log[1 - z]*(4*(2 + z + z^2)*Q[i]^2 - 8*(1 + z)*Q[i]*Q[j] + 
   (-4 + 12*z - 15*z^2)*Q[j]^2)*(-2*Log[1 - z]*Log[z] - 4*PolyLog[2, z] + 
   4*zeta[2]) + ((21 + 8*z + 10*z^2)*Q[i]^2 - ((45 + 38*z + 8*z^2)*Q[i]*Q[j])/
    2 + (11 - 8*z + 6*z^2)*Q[j]^2)*Zeta[3];


(* ---------------------------------------------------------------------------------- *)
(*                         gluon gamma -> W^{+/-} q_i qbar_j                          *)
(* ---------------------------------------------------------------------------------- *)

(* ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*           xi[z] = (1+2*z-Sqrt[1+4*z])/(2*z) --> xi[1] = (3-Sqrt[5])/2           *)
(* ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)

sigma[gamma,gluon][z_,eps_] := sigma0[i,j][z] CA Alfa/(2 Pi) AlfaS/(2 Pi) AW[eps] Sum[T[n][z] eps^n,{n,-2,0}];

T[-2][z_] := -((2 + 4*z - 6*z^2 + (1 + 2*z)^2*Log[z])*(Q[i]^2 + Q[j]^2))/2;

T[-1][z_] := (-2*(1 + (1 - z)^2)*(Q[i] - Q[j])^2)/(3*z) - 
 (2*(14 - 43*z + 31*z^2)*Q[i]*Q[j])/3 + (-2 + 8*z*(1 + z))*Log[z]*Q[i]*Q[j] - 
 2*(1 - 2*z)*Log[z]^2*Q[i]*Q[j] + ((47 - 328*z + 289*z^2)*(Q[i]^2 + Q[j]^2))/
  12 + 4*(1 - z)*(1 + 3*z)*Log[1 - z]*(Q[i]^2 + Q[j]^2) + 
 (1 - 6*z)*Log[z]*(Q[i]^2 + Q[j]^2) + (1/2 - 4*z - 2*z^2)*Log[z]^2*
  (Q[i]^2 + Q[j]^2) + (1 + 2*z)^2*(Q[i]^2 + Q[j]^2)*
  (-2*PolyLog[2, z] + 2*zeta[2]);

T[0][z_] := (-5*Sqrt[1 + 4*z]*Log[z]^2*(Q[i] - Q[j])^2)/2 - 
 (2*(1 + (1 - z)^2)*PolyLog[2, z]*(Q[i] - Q[j])^2)/(3*z) + 
 ((2054 - 3775*z + 1300*z^2)*Q[i]*Q[j])/216 + 2*(1 - z)^2*Log[1 - z]*Log[z]^2*
  Q[i]*Q[j] + 4*(1 + z)*Log[z]*Log[1 + z]*Q[i]*Q[j] + 
 6*(1 + z)^2*Log[z]^2*Log[1 + z]*Q[i]*Q[j] - 
 (4*(1 + z)^2*Log[1 + z]^3*Q[i]*Q[j])/3 + 4*(1 + z + (2 + 4*z + z^2)*Log[z])*
  PolyLog[2, -z]*Q[i]*Q[j] + 4*(1 - z)^2*Log[z]*PolyLog[2, z]*Q[i]*Q[j] + 
 4*(-1 - 2*z + z^2)*PolyLog[3, -z]*Q[i]*Q[j] + 
 8*(1 + z)^2*PolyLog[3, (1 + z)^(-1)]*Q[i]*Q[j] + 
 ((-2972 - 15665*z + 19058*z^2)*(Q[i]^2 + Q[j]^2))/432 - 
 8*(-4*z^2 + (1 + z)^2)*Log[1 - z]^2*(Q[i]^2 + Q[j]^2) + 
 10*(1 - z)*(1 + 3*z)*Log[1 - z]*Log[z]*(Q[i]^2 + Q[j]^2) + 
 Log[z]^2*(-((20 + 23*z)*Q[i]*Q[j])/6 + 
   ((-1 + 3*z)*(-5 + 4*z)*(Q[i]^2 + Q[j]^2))/12) + 
 Log[1 - z]*(-((38 - 217*z + 160*z^2)*Q[i]*Q[j])/9 + 
   ((92 + 719*z - 830*z^2)*(Q[i]^2 + Q[j]^2))/18) + 
 PolyLog[2, z]*((8*(1 - 5*z)*Q[i]*Q[j])/3 + 
   (2*(13 + 28*z - 21*z^2)*(Q[i]^2 + Q[j]^2))/3) + 
 2*PolyLog[3, z]*(-2*(5 - 10*z + z^2)*Q[i]*Q[j] + 
   (7 + 4*z + 12*z^2)*(Q[i]^2 + Q[j]^2)) + 
 Log[z]^3*(((1 + 2*z^2)*Q[i]*Q[j])/3 - 
   ((5 + 12*z + 14*z^2)*(Q[i]^2 + Q[j]^2))/6) + 
 Log[z]*(((80 - 121*z + 320*z^2)*Q[i]*Q[j])/18 + 
   ((-197 - 707*z + 940*z^2)*(Q[i]^2 + Q[j]^2))/36) + 
 ((1 + (1 - z)^2)*(Q[i] - Q[j])^2*(-421/432 + (19*Log[1 - z])/18 - 
    (11*Log[z])/18 - Log[z]^2/6 + (2*zeta[2])/3))/z - 
 2*(3 - 2*z + 6*z^2)*Log[z]*Q[i]*Q[j]*zeta[2] + 
 4*(1 + z)^2*Log[1 + z]*Q[i]*Q[j]*zeta[2] + (7 + 12*z + 20*z^2)*Log[z]*
  (Q[i]^2 + Q[j]^2)*zeta[2] + ((2*(-1 + 23*z)*Q[i]*Q[j])/3 - 
   (2*(1 + 4*z + 15*z^2)*(Q[i]^2 + Q[j]^2))/3)*zeta[2] + 
 Sqrt[1 + 4*z]*(Q[i] - Q[j])^2*(10*Log[1 - xi[z]]^2 - 
   10*Log[1 - xi[z]]*Log[xi[z]] - 10*PolyLog[2, xi[z]] + 4*zeta[2]) + 
 (1 + 2*z)^2*(Q[i]^2 + Q[j]^2)*(4*Log[1 - z]^2*Log[z] + 
   8*Log[1 - z]*PolyLog[2, z] - 5*Log[z]*PolyLog[2, z] + 
   8*PolyLog[3, 1 - z] - 8*Log[1 - z]*zeta[2]) + 
 (z^2 + (1 + z)^2)*(Q[i] - Q[j])^2*
  (20*HypergeometricPFQ[{1/2, 1/2, 1/2, 1/2}, {3/2, 3/2, 3/2}, -1/4] - 
   (20*Log[1 - xi[1]]^3)/3 + 10*Log[z]*Log[1 - xi[z]]^2 + 
   (40*Log[1 - xi[z]]^3)/3 - 10*Log[z]*Log[1 - xi[z]]*Log[xi[z]] - 
   20*Log[1 - xi[z]]^2*Log[xi[z]] + 5*Log[1 - xi[z]]*Log[xi[z]]^2 - 
   10*Log[z]*PolyLog[2, xi[z]] - 20*Log[1 - xi[z]]*PolyLog[2, xi[z]] + 
   10*Log[xi[z]]*PolyLog[2, xi[z]] - 20*PolyLog[3, 1 - xi[1]] - 
   10*PolyLog[3, xi[z]] + 4*(-5 + Sqrt[5])*ArcCsch[2]*zeta[2] - 
   28*Log[2]*zeta[2] + 4*Sqrt[5]*Log[2]*zeta[2] - 
   4*(-7 + Sqrt[5])*Log[1 + Sqrt[5]]*zeta[2] + 20*Log[1 - xi[1]]*zeta[2] + 
   8*Log[1 - xi[z]]*zeta[2]) + (Q[i] - Q[j])^2*(5293/216 - (22207*z)/432 + 
   (691*z^2)/27 + (-187/9 + (1249*z)/18 - (452*z^2)/9)*Log[1 - z] + 
   (355/18 - (1165*z)/36 + (416*z^2)/9)*Log[z] + (5/6 - (53*z)/12 - 8*z^2)*
    Log[z]^2 + ((1 + (1 - z)^2)*(565/432 + (29*Log[1 - z])/18 + 
      (11*Log[z])/18 + Log[z]^2/6))/z + 
   (2*(1 + (1 - z)^2)*(PolyLog[2, z] - zeta[2]))/(3*z) - 
   (4*(-4 + 17*z + 12*z^2)*(PolyLog[2, z] - zeta[2]))/3 + 
   (1 - 3*z)*(Log[z]^3 - 8*Log[z]*zeta[2] - 8*Zeta[3])) - 
 2*((13 + 26*z + 20*z^2)*Q[i]*Q[j] + 2*(-1 + 3*z + z^2)*(Q[i]^2 + Q[j]^2))*
  Zeta[3];


==> anc/Z_XS.m <==
(* ---------------------------------------------------------------------------------- *)
(*                 Z production. Total partonic cross sections                        *)
(* ---------------------------------------------------------------------------------- *)

(* ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)
(*  Definitions:                                                                         *)
(*       CA = Nc;                                                                        *)
(*       CF = (Nc^2 - 1)/(2 Nc);                                                         *)
(*       SW = Sin[Theta_w];                                                              *)
(*       CW = Cos[Theta_w];                                                              *)
(*       Cv = Vector_coupling;                                                           *)
(*       Ca = Axial_coupling;                                                            *)
(*       AZ[eps_]:= Gamma[1+eps]^2 (4 Pi mu^2/MZ^2)^(2 eps);                             *)
(*       sigma0[i_][z_] := 4 Pi^2/Nc Alfa/(SW^2 CW^2) (Cv[i]^2 + Ca[i]^2) z/MZ^2;     *)
(*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~*)


(* ---------------------------------------------------------------------------------- *)
(*                        q_i qbar_i -> Z gluon gamma                                 *)
(* ---------------------------------------------------------------------------------- *)

sigma[qi,qbari][z_,eps_] := 4 sigma0[i][z] CF Alfa/(2 Pi) AlfaS/(2 Pi) Q[i]^2 AZ[eps] Sum[P[n][z] eps^n,{n,-4,0}];

P[-4][z_] := Delta[1-z];

P[-3][z_] := -Delta[1 - z] - 2*(1 + z^2)*PlusD[1/(1 - z)];

P[-2][z_] := (-2*(2 + 3*z^2)*Log[z])/(1 - z) + 4*z*PlusD[1/(1 - z)] + 
 8*(1 + z^2)*PlusD[Log[1 - z]/(1 - z)] - 8*Delta[1 - z]*zeta[2];

P[-1][z_] := ((11 - z)*z*Log[z])/(1 - z) + (20*(1 + z^2)*Log[1 - z]*Log[z])/(1 - z) - 
 ((17 + 27*z^2)*Log[z]^2)/(4*(1 - z)) - 16*z*PlusD[Log[1 - z]/(1 - z)] - 
 16*(1 + z^2)*PlusD[Log[1 - z]^2/(1 - z)] + 4*(1 + z)*PolyLog[2, z] + 
 PlusD[1/(1 - z)]*(15*z + 8*z^2*zeta[2] + 
   (1 + z^2)*(-15/2 + 12*zeta[2])) + Delta[1 - z]*(8*zeta[2] - 20*Zeta[3]);

P[0][z_] := -17 - (19 - 26*z)*Log[z] + ((1 - 41*z)*Log[1 - z]*Log[z])/(1 - z) - 
 (16*(3 + 2*z^2)*Log[1 - z]^2*Log[z])/(1 - z) + 
 ((-1/4 + 12*z - (3*z^2)/4 + (21 + 23*z^2)*Log[1 - z])*Log[z]^2)/(1 - z) - 
 ((13/4 + (61*z^2)/12)*Log[z]^3)/(1 - z) + 32*z*PlusD[Log[1 - z]^2/(1 - z)] + 
 (64*(1 + z^2)*PlusD[Log[1 - z]^3/(1 - z)])/3 + (1 + 4*z)*PolyLog[2, z] + 
 ((1 - 15*z^2)*Log[z]*PolyLog[2, z])/(1 - z) - 17*(1 + z)*PolyLog[3, 1 - z] - 
 (1 + z)*Log[1 - z]*(16*PolyLog[2, z] - 17*zeta[2]) + z*(17 - 4*zeta[2]) + 
 31*zeta[2] + ((25 + 41*z^2)*Log[z]*zeta[2])/(1 - z) + 
 PlusD[Log[1 - z]/(1 - z)]*((1 + z^2)*(30 - 63*zeta[2]) - 
   2*(30*z + zeta[2])) + ((6 + 22*z^2)*(PolyLog[3, z] - Zeta[3]))/(1 - z) + 
 Delta[1 - z]*(16*zeta[4] + 20*Zeta[3]) + PlusD[1/(1 - z)]*
  (-32*zeta[2] + 40*(1 + z^2)*Zeta[3]);




(* ------------------------------------------------------------------------------------- *)
(*                        q_i gluon -> Z q_i gamma                                       *)
(* ------------------------------------------------------------------------------------- *)

sigma[qi,gluon][z_,eps_] := 2 sigma0[i][z] Alfa/(2 Pi) AlfaS/(2 Pi) Q[i]^2 AZ[eps] Sum[Q[n][z] eps^n,{n,-3,0}];

Q[-3][z_] := (-(1 - z)^2 - z^2)/2;

Q[-2][z_] := -3/16 + z/2 + (9*(1 - z)*z)/4 + 
 (((1 - z)^2 + z^2)*(4*Log[1 - z] - (9*Log[z])/4))/2 - (3*z^2*Log[z])/4;

Q[-1][z_] := 5/16 + (113*z)/16 - (61*z^2)/8 + (3/4 - 11*z + 9*z^2)*Log[1 - z] + 
 (7/16 + (13*z)/2 - (27*z^2)/4)*Log[z] - (7*z^2*Log[z]^2)/8 - 
 3*z^2*(PolyLog[2, z] - zeta[2]) + 
 (((1 - z)^2 + z^2)*(-8*Log[1 - z]^2 + (19*Log[1 - z]*Log[z])/2 - 
    (19*Log[z]^2)/8 + PolyLog[2, z]/2 + 8*zeta[2]))/2;

Q[0][z_] := 13/4 + (165*z)/8 - (389*z^2)/16 + (-5/4 - (113*z)/4 + (61*z^2)/2)*
  Log[1 - z] + (-3/2 + 22*z - 18*z^2)*Log[1 - z]^2 + 
 (3/16 + (251*z)/16 - (183*z^2)/8)*Log[z] + (7/8 - (47*z)/2 + (39*z^2)/2)*
  Log[1 - z]*Log[z] + (15/32 + 6*z - (39*z^2)/8)*Log[z]^2 + 
 (z^2*Log[1 - z]*Log[z]^2)/2 - (5*z^2*Log[z]^3)/8 + 
 ((1 - z)^2 - 4*z^2)*(Log[z]*Log[1 + z] + PolyLog[2, -z]) + 
 (21/8 + (5*z)/2 - (15*z^2)/2)*PolyLog[2, z] - 
 (13*z^2*Log[z]*PolyLog[2, z])/2 + 13*z^2*PolyLog[3, 1 - z] + 
 12*z^2*Log[1 - z]*((Log[1 - z]*Log[z])/2 + PolyLog[2, z] - zeta[2]) + 
 (-3/8 - (55*z)/2 + (51*z^2)/2)*zeta[2] + (11*z^2*Log[z]*zeta[2])/2 + 
 7*z^2*(PolyLog[3, z] - Zeta[3]) + 
 (((1 - z)^2 + z^2)*((32*Log[1 - z]^3)/3 - 20*Log[1 - z]^2*Log[z] + 
    (35*Log[1 - z]*Log[z]^2)/4 - (47*Log[z]^3)/24 - 2*Log[z]*PolyLog[2, -z] - 
    2*Log[1 - z]*PolyLog[2, z] - 4*Log[z]*PolyLog[2, z] - 
    4*PolyLog[3, 1 - z] + 4*PolyLog[3, -z] + (13*PolyLog[3, z])/2 - 
    32*Log[1 - z]*zeta[2] + (35*Log[z]*zeta[2])/2 + 19*Zeta[3]))/2;

(* ------------------------------------------------------------------------------------- *)
(*                        q_i gamma -> Z q_i gluon                                       *)
(* ------------------------------------------------------------------------------------- *)

sigma[qi,gamma][z_,eps_] := 4 sigma0[i][z] CA CF Alfa/(2 Pi) AlfaS/(2 Pi) Q[i]^2 AZ[eps] Sum[G[n][z] eps^n,{n,-3,0}];

G[-3][z_]:= Q[-3][z];

G[-2][z_]:= Q[-2][z];

G[-1][z_]:= Q[-1][z];

G[0][z_]:= Q[0][z];


(* ---------------------------------------------------------------------------------- *)
(*                         gluon gamma -> Z q_i qbar_i                                *)
(* ---------------------------------------------------------------------------------- *)

sigma[gamma,gluon][z_,eps_] := sigma0[i][z] CA Alfa/(2 Pi) AlfaS/(2 Pi) Q[i]^2 AZ[eps] Sum[T[n][z] eps^n,{n,-2,0}];

T[-2][z_] := -2*(1 - z)*(1 + 3*z) - (1 + 2*z)^2*Log[z];

T[-1][z_] := (-3 - 52*z + 55*z^2)/2 + 8*(1 - z)*(1 + 3*z)*Log[1 - z] - 
 4*(1 - 2*z)*z*Log[z] + (1 + 2*z)^2*(-Log[z]^2 - 4*PolyLog[2, z] + 4*zeta[2]);

T[0][z_] := -17/4 - 90*z + (377*z^2)/4 + (6 + 104*z - 110*z^2)*Log[1 - z] + 
 (-13/2 - 46*z + 70*z^2)*Log[z] + (-5/2 - 7*z + 2*z^2)*Log[z]^2 + 
 2*(1 - z)^2*Log[1 - z]*Log[z]^2 - (4*(1 + 3*z + 3*z^2)*Log[z]^3)/3 + 
 20*(1 - z)*(1 + 3*z)*Log[1 - z]*((-4*Log[1 - z])/5 + Log[z]) + 
 4*(-z^2 + 2*(1 + z)^2)*Log[z]*PolyLog[2, -z] + 
 4*(1 + z)*(Log[z]*Log[1 + z] + PolyLog[2, -z]) + 
 4*(5 + 6*z - 7*z^2)*PolyLog[2, z] - 6*(1 + 8*z + 6*z^2)*Log[z]*
  PolyLog[2, z] - 4*(-2*z^2 + (1 + z)^2)*PolyLog[3, -z] + 
 (8 + 56*z + 44*z^2)*PolyLog[3, z] - 2*(1 - 5*z + 10*z^2)*zeta[2] + 
 4*(2 + 7*z + 7*z^2)*Log[z]*zeta[2] + 
 16*(1 + 2*z)^2*((Log[1 - z]^2*Log[z])/2 + Log[1 - z]*PolyLog[2, z] + 
   PolyLog[3, 1 - z] - Log[1 - z]*zeta[2]) + 
 (1 + z)^2*(6*Log[z]^2*Log[1 + z] - (4*Log[1 + z]^3)/3 + 
   8*PolyLog[3, (1 + z)^(-1)] + 4*Log[1 + z]*zeta[2]) - 
 2*(9 + 38*z + 24*z^2)*Zeta[3];

